DiffusionLane: Diffusion Model for Lane Detection

In this paper, we present a novel diffusion-based model for lane detection, called DiffusionLane, which treats the lane detection task as a denoising diffusion process in the parameter space of the lane. Firstly, we add the Gaussian noise to the parameters (the starting point and the angle) of ground truth lanes to obtain noisy lane anchors, and the model learns to refine the noisy lane anchors in a progressive way to obtain the target lanes. Secondly, we propose a hybrid decoding strategy to address the poor feature representation of the encoder, resulting from the noisy lane anchors. Specifically, we design a hybrid diffusion decoder to combine global-level and local-level decoders for high-quality lane anchors. Then, to improve the feature representation of the encoder, we employ an auxiliary head in the training stage to adopt the learnable lane anchors for enriching the supervision on the encoder. Experimental results on four benchmarks, Carlane, Tusimple, CULane, and LLAMAS, show that DiffusionLane possesses a strong generalization ability and promising detection performance compared to the previous state-of-the-art methods. For example, DiffusionLane with ResNet18 surpasses the existing methods by at least 1\% accuracy on the domain adaptation dataset Carlane. Besides, DiffusionLane with MobileNetV4 gets 81.32\% F1 score on CULane, 96.89\% accuracy on Tusimple with ResNet34, and 97.59\% F1 score on LLAMAS with ResNet101. Code will be available at https://github.com/zkyntu/UnLanedet.

==> supp/code/DiffusionLane/config/adnet/resnet34_culane.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.ADNet import SA_FPN,SPGHead
from unlanedet.model import ResNetWrapper,Detector

from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

in_channels= [128,256,512]
anchor_feat_channels = 64
num_points = 72
img_w = 800
img_h = 320
# work_dir = './test_dir/culane/cu_res34_noSA'
# network setting
fpn_down_scale = [8,16,32]
anchors_num = 300
max_lanes = 5
train_parameters = dict(
    conf_threshold=None,
    nms_thres=45.,
    nms_topk=max_lanes
)
test_parameters = dict(
    conf_threshold=0.3,
    nms_thres=45,
    nms_topk=max_lanes
)
sample_y=range(589, 230, -1)
ori_img_w=1640
ori_img_h=590
cut_height=270
hm_down_scale = 8
keys = ['img', 'lane_line','gt_hm','shape_hm','shape_hm_mask']
regw = 6
hmw = 2
thetalossw = 3
cls_loss_w = 6
dynamic_after = 10
do_mask = False
data_root = "/home/dataset/tusimple"

param_config = OmegaConf.create()
param_config.in_channels = in_channels
param_config.anchor_feat_channels = anchor_feat_channels
param_config.num_points = num_points
param_config.img_w = img_w
param_config.img_h = img_h
param_config.fpn_down_scale = fpn_down_scale
param_config.anchors_num = anchors_num
param_config.regw = regw
param_config.hmw = hmw
param_config.thetalossw = thetalossw
param_config.cls_loss_w = cls_loss_w
param_config.dynamic_after = dynamic_after
param_config.do_mask = do_mask
param_config.max_lanes = max_lanes
param_config.train_parameters = train_parameters
param_config.test_parameters = test_parameters
param_config.sample_y = list(sample_y)
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.cut_height = cut_height
param_config.hm_down_scale = hm_down_scale

model = L(Detector)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
        ),
    neck = L(SA_FPN)(
            in_channels=in_channels,
            out_channels=anchor_feat_channels,
            num_outs=len(in_channels)
            ),
    head = L(SPGHead)(
        S = num_points,
        anchor_feat_channels = anchor_feat_channels,
        img_width = img_w,
        img_height = img_h,
        start_points_num=anchors_num,
        cfg = param_config       
    )
)

train = get_config("config/common/train.py").train
epochs = 15
batch_size = 45
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr =  0.0007

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1,
    end_value = 0.001
)

train_process = [
    L(GenerateLanePts)(
        transforms=[
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
        ],  
        cfg=param_config,      
    ),
    L(CollectHm)(
        down_scale=hm_down_scale,
        hm_down_scale=hm_down_scale,
        max_mask_sample=5,
        line_width=3,
        radius=12,
        theta_thr = 0.5,
        keys=keys,
        meta_keys=['gt_points'],
        cfg=param_config        
    ),
    L(ToTensor)(keys=keys),
]

val_process = [
    L(GenerateLanePts)(
        training = False,
        transforms=[
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
        ],
        cfg=param_config      
    ),
    L(ToTensor)(keys=['img','lane_line']),
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config


==> supp/code/DiffusionLane/config/adnet/resnet34_tusimple.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.ADNet import SA_FPN,SPGHead
from unlanedet.model import ResNetWrapper,Detector

from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

in_channels= [128,256,512]
anchor_feat_channels = 64
num_points = 72
# basic setting
img_w = 800
img_h = 320
# network setting
fpn_down_scale = [8,16,32]
anchors_num = 100
regw = 10
hmw = 10
thetalossw = 1
cls_loss_w = 10
dynamic_after = 120
do_mask = False
max_lanes = 5
train_parameters = dict(
    conf_threshold=None,
    nms_thres=45.,
    nms_topk=max_lanes
)
test_parameters = dict(
    conf_threshold=0.3,
    nms_thres=45,
    nms_topk=max_lanes
)
sample_y=range(710, 150, -10)
ori_img_w=1280
ori_img_h=720
cut_height=160
hm_down_scale = 8
keys = ['img', 'lane_line','gt_hm','shape_hm','shape_hm_mask']
data_root = "/home/dataset/tusimple"

param_config = OmegaConf.create()
param_config.in_channels = in_channels
param_config.anchor_feat_channels = anchor_feat_channels
param_config.num_points = num_points
param_config.img_w = img_w
param_config.img_h = img_h
param_config.fpn_down_scale = fpn_down_scale
param_config.anchors_num = anchors_num
param_config.regw = regw
param_config.hmw = hmw
param_config.thetalossw = thetalossw
param_config.cls_loss_w = cls_loss_w
param_config.dynamic_after = dynamic_after
param_config.do_mask = do_mask
param_config.max_lanes = max_lanes
param_config.train_parameters = train_parameters
param_config.test_parameters = test_parameters
param_config.sample_y = list(sample_y)
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.cut_height = cut_height
param_config.hm_down_scale = hm_down_scale

model = L(Detector)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
        ),
    neck = L(SA_FPN)(
            in_channels=in_channels,
            out_channels=anchor_feat_channels,
            num_outs=len(in_channels)
            ),
    head = L(SPGHead)(
        S = num_points,
        anchor_feat_channels = anchor_feat_channels,
        img_width = img_w,
        img_height = img_h,
        start_points_num=anchors_num,
        cfg = param_config       
    )
)

train = get_config("config/common/train.py").train
epochs = 150
batch_size = 45
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").Adam
optimizer.lr =  0.0012

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1,
    end_value = 0.001
)


train_process = [
    L(GenerateLanePts)(
        transforms=[
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
        ],  
        cfg=param_config,      
    ),
    L(CollectHm)(
        down_scale=hm_down_scale,
        hm_down_scale=hm_down_scale,
        max_mask_sample=5,
        line_width=3,
        radius=6,
        theta_thr = 0.2,
        keys=keys,
        meta_keys=['gt_points'],
        cfg=param_config        
    ),
    L(ToTensor)(keys=keys),
]

val_process = [
    L(GenerateLanePts)(
        training = False,
        transforms=[
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
        ],
        cfg=param_config      
    ),
    L(ToTensor)(keys=['img','lane_line']),
]

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")


==> supp/code/DiffusionLane/config/clrernet/resnet34_culane.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.CLRNet import CLRNet
from unlanedet.model.CLRerNet import CLRerHead
from unlanedet.model import ResNetWrapper,FPN

# import dataset and transform
from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

from ..modelzoo import get_config

iou_loss_weight = 4.
cls_loss_weight = 2.
xyt_loss_weight = 0.2
seg_loss_weight = 1.0
num_points = 72
max_lanes = 4
sample_y = range(589, 230, -20)
test_parameters = dict(conf_threshold=0.4, nms_thres=50, nms_topk=max_lanes)
ori_img_w = 1640
ori_img_h = 590
img_w = 800
img_h = 320
cut_height = 270
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
num_classes = 4 + 1
data_root = "/root/autodl-tmp/culane"

param_config = OmegaConf.create()
param_config.iou_loss_weight = iou_loss_weight
param_config.cls_loss_weight = cls_loss_weight
param_config.xyt_loss_weight = xyt_loss_weight
param_config.seg_loss_weight = seg_loss_weight
param_config.num_points = num_points
param_config.max_lanes = max_lanes
param_config.sample_y = [i for i in range(589, 230, -20)]
param_config.test_parameters = test_parameters
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.img_w = img_w
param_config.img_h = img_h
param_config.cut_height = cut_height
param_config.img_norm = img_norm
param_config.data_root = data_root
param_config.ignore_label = ignore_label
param_config.bg_weight = bg_weight
param_config.featuremap_out_channel = featuremap_out_channel
param_config.num_classes = num_classes

model = L(CLRNet)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,        
    ),
    neck = L(FPN)(
        in_channels=[128, 256, 512],
        out_channels=64,
        num_outs=3,
        attention=False),
    head = L(CLRerHead)(
        num_priors=192,
        refine_layers=3,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    )
)

train = get_config("config/common/train.py").train
epochs =15
batch_size = 24
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.6e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLine)(
        transforms = [
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),            
        ],
        cfg = param_config
    ),
    L(ToTensor)(keys=['img', 'lane_line', 'seg']),
]

val_process = [
    L(GenerateLaneLine)(
         transforms=[
             dict(name='Resize',
                  parameters=dict(size=dict(height=img_h, width=img_w)),
                  p=1.0),
         ],
         training=False,
         cfg = param_config        
    ),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config

==> supp/code/DiffusionLane/config/clrnet/resnet34_culane.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.CLRNet import CLRNet,CLRHead
from unlanedet.model import ResNetWrapper,FPN

# import dataset and transform
from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

from ..modelzoo import get_config

iou_loss_weight = 2.
cls_loss_weight = 2.
xyt_loss_weight = 0.2
seg_loss_weight = 1.0
num_points = 72
max_lanes = 4
sample_y = range(589, 230, -20)
test_parameters = dict(conf_threshold=0.4, nms_thres=50, nms_topk=max_lanes)
ori_img_w = 1640
ori_img_h = 590
img_w = 800
img_h = 320
cut_height = 270
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
num_classes = 4 + 1
data_root = "/root/autodl-tmp/culane"

param_config = OmegaConf.create()
param_config.iou_loss_weight = iou_loss_weight
param_config.cls_loss_weight = cls_loss_weight
param_config.xyt_loss_weight = xyt_loss_weight
param_config.seg_loss_weight = seg_loss_weight
param_config.num_points = num_points
param_config.max_lanes = max_lanes
param_config.sample_y = [i for i in range(589, 230, -20)]
param_config.test_parameters = test_parameters
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.img_w = img_w
param_config.img_h = img_h
param_config.cut_height = cut_height
param_config.img_norm = img_norm
param_config.data_root = data_root
param_config.ignore_label = ignore_label
param_config.bg_weight = bg_weight
param_config.featuremap_out_channel = featuremap_out_channel
param_config.num_classes = num_classes

model = L(CLRNet)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,        
    ),
    neck = L(FPN)(
        in_channels=[128, 256, 512],
        out_channels=64,
        num_outs=3,
        attention=False),
    head = L(CLRHead)(
        num_priors=192,
        refine_layers=3,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    )
)

train = get_config("config/common/train.py").train
epochs =15
batch_size = 48
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.6e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1.0,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLine)(
        transforms = [
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),            
        ],
        cfg = param_config
    ),
    L(ToTensor)(keys=['img', 'lane_line', 'seg']),
]

val_process = [
    L(GenerateLaneLine)(
         transforms=[
             dict(name='Resize',
                  parameters=dict(size=dict(height=img_h, width=img_w)),
                  p=1.0),
         ],
         training=False,
         cfg = param_config        
    ),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config


==> supp/code/DiffusionLane/config/clrnet/resnet34_tusimple.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.CLRNet import CLRNet,CLRHead
from unlanedet.model import ResNetWrapper,FPN

# import dataset and transform
from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

from ..modelzoo import get_config

iou_loss_weight = 2.
cls_loss_weight = 6.
xyt_loss_weight = 0.5
seg_loss_weight = 1.0
num_points = 72
max_lanes = 5
sample_y = range(710, 150, -10)
img_norm = dict(mean=[103.939, 116.779, 123.68], std=[1., 1., 1.])
ori_img_w = 1280
ori_img_h = 720
img_h = 320
img_w = 800
cut_height = 160 
num_classes = 6 + 1
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
test_parameters = dict(conf_threshold=0.4, nms_thres=50, nms_topk=max_lanes)
data_root = "/home/dataset/tusimple"

param_config = OmegaConf.create()
param_config.iou_loss_weight = iou_loss_weight
param_config.cls_loss_weight = cls_loss_weight
param_config.xyt_loss_weight = xyt_loss_weight
param_config.seg_loss_weight = seg_loss_weight
param_config.num_points = num_points
param_config.max_lanes = max_lanes
param_config.sample_y = [i for i in range(710, 150, -10)]
param_config.test_parameters = test_parameters
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.img_w = img_w
param_config.img_h = img_h
param_config.cut_height = cut_height
param_config.img_norm = img_norm
param_config.data_root = data_root
param_config.ignore_label = ignore_label
param_config.bg_weight = bg_weight
param_config.featuremap_out_channel = featuremap_out_channel
param_config.num_classes = num_classes

model = L(CLRNet)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,        
    ),
    neck = L(FPN)(
        in_channels=[128, 256, 512],
        out_channels=64,
        num_outs=3,
        attention=False),
    head = L(CLRHead)(
        num_priors=192,
        refine_layers=3,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    )
)

train = get_config("config/common/train.py").train
epochs =70
batch_size = 32
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.8e-3
optimizer.weight_decay = 0.01


lr_multiplier = L(CosineParamScheduler)(
    start_value = 1,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLine)(
        transforms = [
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),            
        ],
        cfg = param_config
    ),
    L(ToTensor)(keys=['img', 'lane_line', 'seg']),
]

val_process = [
    L(GenerateLaneLine)(
         transforms=[
             dict(name='Resize',
                  parameters=dict(size=dict(height=img_h, width=img_w)),
                  p=1.0),
         ],
         training=False,
         cfg = param_config        
    ),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")


==> supp/code/DiffusionLane/config/common/culane.py <==
from omegaconf import OmegaConf
from unlanedet.data.culane import CULane
from unlanedet.config import LazyCall as L
from unlanedet.data.build import build_batch_data_loader
from unlanedet.evaluation import CULaneEvaluator

ori_img_h = 590 
ori_img_w = 1640 
img_h = 288
img_w = 800
cut_height=0

dataloader = OmegaConf.create()

dataloader.train = L(build_batch_data_loader)(
    dataset = L(CULane)(
        data_root = "./culane",
        split='train',
        cut_height=cut_height,
        processes=None
    ),
    total_batch_size=16,
    num_workers=4,
    shuffle=True,
)

dataloader.test = L(build_batch_data_loader)(
    dataset = L(CULane)(
        data_root = "./culane",
        split='test',
        cut_height=cut_height,
        processes=None
    ),
    total_batch_size=16,
    num_workers=4,
    drop_last=False,
    shuffle=False,
)

dataloader.evaluator = L(CULaneEvaluator)(
    data_root = "./",
    ori_img_h=ori_img_h,
    ori_img_w=ori_img_w,
    output_basedir="./",
    metric = "F1"
)


==> supp/code/DiffusionLane/config/common/optim.py <==
import torch

from unlanedet.config import LazyCall as L
from unlanedet.solver.build import get_default_optimizer_params

SGD = L(torch.optim.SGD)(
    params=L(get_default_optimizer_params)(
        # params.model is meant to be set to the model object, before instantiating
        # the optimizer.
        weight_decay_norm=0.0
    ),
    lr=0.02,
    momentum=0.9,
    weight_decay=1e-4,
)


AdamW = L(torch.optim.AdamW)(
    params=L(get_default_optimizer_params)(
        # params.model is meant to be set to the model object, before instantiating
        # the optimizer.
        base_lr="${..lr}",
        weight_decay_norm=0.0,
    ),
    lr=1e-4,
    betas=(0.9, 0.999),
    weight_decay=0.1,
)

Adam = L(torch.optim.Adam)(
    params = L(get_default_optimizer_params)(
        base_lr="${..lr}",
        weight_decay_norm=0.0,
    ),
    lr=1e-3,
    betas=(0.9, 0.999),
    weight_decay=0.
)


==> supp/code/DiffusionLane/config/common/train.py <==
train = dict(
    output_dir="./output",
    init_checkpoint="",
    max_iter=90000,
    amp=dict(enabled=False),  # options for Automatic Mixed Precision
    ddp=dict(  # options for DistributedDataParallel
        broadcast_buffers=False,
        find_unused_parameters=False,
        fp16_compression=False,
    ),
    checkpointer=dict(period=500, max_to_keep=3),  # options for PeriodicCheckpointer
    eval_period=500,
    log_period=20,
    device="cuda",
    # ...
)

==> supp/code/DiffusionLane/config/common/tusimple.py <==
from omegaconf import OmegaConf
from unlanedet.data.tusimple import TuSimple
from unlanedet.config import LazyCall as L
from unlanedet.data.build import build_batch_data_loader
from unlanedet.evaluation import TusimpleEvaluator

ori_img_h = 720
ori_img_w = 1280
img_h = 288
img_w = 800
cut_height=0
test_json_file='./test_label.json'

dataloader = OmegaConf.create()

dataloader.train = L(build_batch_data_loader)(
    dataset = L(TuSimple)(
        data_root = "./tusimple",
        split='trainval',
        cut_height=cut_height,
        processes=None
    ),
    total_batch_size=16,
    num_workers=4,
    shuffle=True,
)

dataloader.test = L(build_batch_data_loader)(
    dataset = L(TuSimple)(
        data_root = "./tusimple",
        split='test',
        cut_height=cut_height,
        processes=None
    ),
    total_batch_size=16,
    num_workers=4,
    drop_last=False,
    shuffle=True,
)

dataloader.evaluator = L(TusimpleEvaluator)(
    ori_img_h=ori_img_h,
    ori_img_w=ori_img_w,
    test_json_file=test_json_file,
    output_basedir="./",
    metric = "acc"    
)


==> supp/code/DiffusionLane/config/condlane/resnet50_culane.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model import ResNetWrapper,FPN,TransConvEncoderModule
from unlanedet.model.CondlaneNet import CondLaneHead,CtnetHead,CondLaneNet

from unlanedet.data.transform import *

from fvcore.common.param_scheduler import MultiStepParamScheduler

num_lane_classes=1
sample_y = range(590, 270, -8)
img_norm = dict(
    mean=[75.3, 76.6, 77.6],
    std=[50.5, 53.8, 54.3]
)
img_height = 320 
img_width = 800
cut_height = 0 
ori_img_h = 590
ori_img_w = 1640
mask_down_scale = 4
hm_down_scale = 16
num_lane_classes = 1
line_width = 3
radius = 6
nms_thr = 4
img_scale = (800, 320)
crop_bbox = [0, 270, 1640, 590]
mask_size = (1, 80, 200)
seg_loss_weight = 1.0
loss_weights=dict(
        hm_weight=1,
        kps_weight=0.4,
        row_weight=1.,
        range_weight=1.,
    )
data_root = "/home/dataset/culane"

param_config = OmegaConf.create()
param_config.num_lane_classes = num_lane_classes
param_config.sample_y = list(sample_y)
param_config.img_norm = img_norm
param_config.img_w = img_width
param_config.img_h = img_height
param_config.ori_img_h = ori_img_h
param_config.ori_img_w = ori_img_w
param_config.mask_down_scale = mask_down_scale
param_config.hm_down_scale = hm_down_scale
param_config.num_lane_classes = num_lane_classes
param_config.line_width = line_width
param_config.radius = radius
param_config.nms_thr = nms_thr
param_config.img_scale = img_scale
param_config.crop_bbox = crop_bbox
param_config.mask_size = mask_size
param_config.seg_loss_weight = seg_loss_weight
param_config.loss_weights = loss_weights

train = get_config("config/common/train.py").train
epochs = 15
batch_size = 8
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

model = L(CondLaneNet)(
    backbone = L(ResNetWrapper)(
        resnet='resnet50',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
        in_channels=[64, 128, 256, 512]        
    ),
    aggregator = L(TransConvEncoderModule)(
        in_dim=2048,
        attn_in_dims=[2048, 256],
        attn_out_dims=[256, 256],
        strides=[1, 1],
        ratios=[4, 4],
        pos_shape=(batch_size, 10, 25),
    ),
    neck=L(FPN)(
        in_channels=[256, 512, 1024, 256],
        out_channels=64,
        num_outs=4,
        #trans_idx=-1,
    ),
    head = L(CondLaneHead)(
        heads=dict(hm=num_lane_classes),
        in_channels=(64, ),
        num_classes=num_lane_classes,
        head_channels=64,
        head_layers=1,
        disable_coords=False,
        branch_in_channels=64,
        branch_channels=64,
        branch_out_channels=64,
        reg_branch_channels=64,
        branch_num_conv=1,
        hm_idx=2,
        mask_idx=0,
        compute_locations_pre=True,
        location_configs=dict(size=(batch_size, 1, 80, 200), device='cuda:0'),
        cfg = param_config     
    )
)

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.6e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(MultiStepParamScheduler)(
    values=[0.1, 0.01],
    milestones=[8, 14]
)

train_process = [
    L(Alaug)(
        transforms=[dict(type='Compose', params=dict(bboxes=False, keypoints=True, masks=False)),
        dict(
            type='Crop',
            x_min=crop_bbox[0],
            x_max=crop_bbox[2],
            y_min=crop_bbox[1],
            y_max=crop_bbox[3],
            p=1),
        dict(type='Resize', height=img_scale[1], width=img_scale[0], p=1),
        dict(
            type='OneOf',
            transforms=[
                dict(
                    type='RGBShift',
                    r_shift_limit=10,
                    g_shift_limit=10,
                    b_shift_limit=10,
                    p=1.0),
                dict(
                    type='HueSaturationValue',
                    hue_shift_limit=(-10, 10),
                    sat_shift_limit=(-15, 15),
                    val_shift_limit=(-10, 10),
                    p=1.0),
            ],
            p=0.7),
        dict(type='JpegCompression', quality_lower=85, quality_upper=95, p=0.2),
        dict(
            type='OneOf',
            transforms=[
                dict(type='Blur', blur_limit=3, p=1.0),
                dict(type='MedianBlur', blur_limit=3, p=1.0)
            ],
            p=0.2),
        dict(type='RandomBrightness', limit=0.2, p=0.6),
        dict(
            type='ShiftScaleRotate',
            shift_limit=0.1,
            scale_limit=(-0.2, 0.2),
            rotate_limit=10,
            border_mode=0,
            p=0.6),
        dict(
            type='RandomResizedCrop',
            height=img_scale[1],
            width=img_scale[0],
            scale=(0.8, 1.2),
            ratio=(1.7, 2.7),
            p=0.6),
        dict(type='Resize', height=img_scale[1], width=img_scale[0], p=1),]
        ),
    L(CollectLane)(
        down_scale=mask_down_scale,
        hm_down_scale=hm_down_scale,
        max_mask_sample=5,
        line_width=line_width,
        radius=radius,
        keys=['img', 'gt_hm'],
        meta_keys=[
            'gt_masks', 'mask_shape', 'hm_shape',
            'down_scale', 'hm_down_scale', 'gt_points'                    
        ],
        cfg = param_config             
    ),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'gt_hm'], collect_keys=['img_metas'])
]

val_process = [
    L(Alaug)(
        transforms=[dict(type='Compose', params=dict(bboxes=False, keypoints=True, masks=False)),
            dict(type='Crop',
            x_min=crop_bbox[0],
            x_max=crop_bbox[2],
            y_min=crop_bbox[1],
            y_max=crop_bbox[3],
            p=1),
        dict(type='Resize', height=img_scale[1], width=img_scale[0], p=1)]
    ),
    #dict(type='Resize', size=(img_width, img_height)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config

==> supp/code/DiffusionLane/config/diffusionlane/param.py <==
# common setting
iou_loss_weight = 2.
cls_loss_weight = 2.
xyt_loss_weight = 0.2
seg_loss_weight = 1.0
num_points = 72
max_lanes = 4
sample_y = range(589, 230, -20)
test_parameters = dict(conf_threshold=0.4, nms_thres=50, nms_topk=max_lanes)
ori_img_w = 1640
ori_img_h = 590
img_w = 800
img_h = 320
cut_height = 270
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
num_classes = 4 + 1
data_root = "/root/autodl-tmp/culane"

SNR_SCALE = 2.0
SAMPLE_STEP = 1
HIDDEN_DIM = 256
DIM_DYNAMIC = 64
NUM_DYNAMIC = 2
POOLER_RESOLUTION = 7

==> supp/code/DiffusionLane/config/diffusionlane/resnet34_aux_tusimple.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.DiffusionLane import DiffLane,DiffusionLaneHead,AUX_DiffLane,AUXCLRHead
from unlanedet.model import ResNetWrapper,FPN
from unlanedet.model.ADNet import  SA_FPN
from unlanedet.model.CLRNet import CLRHead

# import dataset and transform
from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

from ..modelzoo import get_config

from ..clrnet.resnet34_tusimple import param_config

iou_loss_weight = 2.
cls_loss_weight = 6.
xyt_loss_weight = 0.5
seg_loss_weight = 1.0
df_loss_weight = 1.
angle_loss_weight = 0.02
num_points = 72
max_lanes = 5
sample_y = range(710, 150, -10)
img_norm = dict(mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225])
ori_img_w = 1280
ori_img_h = 720
img_h = 320
img_w = 800
cut_height = 160
num_classes = 6 + 1
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
test_parameters = dict(conf_threshold=0.3, nms_thres=50, nms_topk=max_lanes)
data_root = "/home/zky/dataset/tusimple"

SNR_SCALE = 1.0
SAMPLE_STEP = 2
HIDDEN_DIM = 256
DIM_DYNAMIC = 64
NUM_DYNAMIC = 2
POOLER_RESOLUTION = 7
num_denoise_query = 2
positive_num = 2
reg_max = 50
aux_weight = 1.0

param_config.SNR_SCALE = SNR_SCALE
param_config.SAMPLE_STEP = SAMPLE_STEP
param_config.HIDDEN_DIM = HIDDEN_DIM
param_config.DIM_DYNAMIC = DIM_DYNAMIC
param_config.NUM_DYNAMIC = NUM_DYNAMIC
param_config.POOLER_RESOLUTION = POOLER_RESOLUTION
param_config.featuremap_out_channel = featuremap_out_channel
param_config.num_denoise_query = num_denoise_query
param_config.positive_num = positive_num
param_config.reg_max = reg_max
param_config.df_loss_weight = df_loss_weight
param_config.angle_loss_weight = angle_loss_weight
param_config.aux_weight = aux_weight

# param_config = get_config("./param.py")

train = get_config("config/common/train.py").train
epochs = 70
batch_size = 20
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter
train.output_dir = "output_auxhead_reproduce"
# train.init_checkpoint = "output_3000_96.20/model_best.pth"

use_vfl_iter = int(epochs // 2) * epoch_per_iter
# use_vfl_iter = 2 * epoch_per_iter
param_config.use_vfl_iter = use_vfl_iter

model = L(AUX_DiffLane)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
    ),
    neck = L(SA_FPN)(
        in_channels=[128, 256, 512],
        out_channels=64,
        num_outs=3,),
    head = L(DiffusionLaneHead)(
        num_priors=800,
        refine_layers=6,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    ),
    aux_head = L(AUXCLRHead)(
        num_priors=192,
        refine_layers=3,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    ),
    cfg=param_config
)

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.3e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1.0,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLine)(
        transforms = [
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
        ],
        cfg = param_config
    ),
    # L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'lane_line', 'seg']),
]

val_process = [
    L(GenerateLaneLine)(
         transforms=[
             dict(name='Resize',
                  parameters=dict(size=dict(height=img_h, width=img_w)),
                  p=1.0),
         ],
         training=False,
         cfg = param_config
    ),
    # L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size
dataloader.test.dataset.cfg = param_config

# Evaluation config
dataloader.evaluator.output_basedir = "./output_auxhead_reproduce"
dataloader.evaluator.view=False
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")


==> supp/code/DiffusionLane/config/diffusionlane/resnet34_culane.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.DiffusionLane import DiffLane,DiffusionLaneHead
from unlanedet.model import ResNetWrapper,FPN

# import dataset and transform
from unlanedet.data.transform import *

from fvcore.common.param_scheduler import CosineParamScheduler

from ..modelzoo import get_config

from ..clrnet.resnet34_culane import param_config

iou_loss_weight = 2.
cls_loss_weight = 2.
xyt_loss_weight = 0.2
seg_loss_weight = 1.0
num_points = 72
max_lanes = 4
sample_y = range(589, 230, -20)
test_parameters = dict(conf_threshold=0.4, nms_thres=50, nms_topk=max_lanes)
ori_img_w = 1640
ori_img_h = 590
img_w = 800
img_h = 320
cut_height = 270
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
ignore_label = 255
bg_weight = 0.4
featuremap_out_channel = 192
num_classes = 4 + 1
data_root = "/home/dataset/culane/"

SNR_SCALE = 2.0
SAMPLE_STEP = 1
HIDDEN_DIM = 256
DIM_DYNAMIC = 64
NUM_DYNAMIC = 2
POOLER_RESOLUTION = 7

param_config.SNR_SCALE = SNR_SCALE
param_config.SAMPLE_STEP = SAMPLE_STEP
param_config.HIDDEN_DIM = HIDDEN_DIM
param_config.DIM_DYNAMIC = DIM_DYNAMIC
param_config.NUM_DYNAMIC = NUM_DYNAMIC
param_config.POOLER_RESOLUTION = POOLER_RESOLUTION

# param_config = get_config("./param.py")

model = L(DiffLane)(
    backbone = L(ResNetWrapper)(
        resnet='resnet34',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,        
    ),
    neck = L(FPN)(
        in_channels=[128, 256, 512],
        out_channels=64,
        num_outs=3,
        attention=False),
    head = L(DiffusionLaneHead)(
        num_priors=192,
        refine_layers=3,
        fc_hidden_dim=64,
        sample_points=36,
        cfg=param_config
    ),
    cfg=param_config
)

train = get_config("config/common/train.py").train
epochs = 15
batch_size = 48
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.6e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1.0,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLine)(
        transforms = [
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),
            dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
            dict(name='ChannelShuffle', parameters=dict(p=1.0), p=0.1),
            dict(name='MultiplyAndAddToBrightness',
                 parameters=dict(mul=(0.85, 1.15), add=(-10, 10)),
                 p=0.6),
            dict(name='AddToHueAndSaturation',
                 parameters=dict(value=(-10, 10)),
                 p=0.7),
            dict(name='OneOf',
                 transforms=[
                     dict(name='MotionBlur', parameters=dict(k=(3, 5))),
                     dict(name='MedianBlur', parameters=dict(k=(3, 5)))
                 ],
                 p=0.2),
            dict(name='Affine',
                 parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                        y=(-0.1, 0.1)),
                                 rotate=(-10, 10),
                                 scale=(0.8, 1.2)),
                 p=0.7),
            dict(name='Resize',
                 parameters=dict(size=dict(height=img_h, width=img_w)),
                 p=1.0),            
        ],
        cfg = param_config
    ),
    L(ToTensor)(keys=['img', 'lane_line', 'seg']),
]

val_process = [
    L(GenerateLaneLine)(
         transforms=[
             dict(name='Resize',
                  parameters=dict(size=dict(height=img_h, width=img_w)),
                  p=1.0),
         ],
         training=False,
         cfg = param_config        
    ),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config

==> supp/code/DiffusionLane/config/laneatt/resnet18_tusimple.py <==
from ..modelzoo import get_config

import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model.module import Detector
from unlanedet.model.laneatt import LaneATT
from unlanedet.model import ResNetWrapper

from fvcore.common.param_scheduler import CosineParamScheduler

from unlanedet.data.transform import *

featuremap_out_channel = 512 
featuremap_out_stride = 32 

num_points = 72
max_lanes = 5
sample_y=range(710, 150, -10)

train_parameters = dict(
    conf_threshold=None,
    nms_thres=15.,
    nms_topk=3000
)
test_parameters = dict(
    conf_threshold=0.2,
    nms_thres=45,
    nms_topk=max_lanes
)
ori_img_w=1280
ori_img_h=720
img_w=640 
img_h=360
cut_height=0
data_root = "/home/dataset/tusimple"

param_config = OmegaConf.create()
param_config.featuremap_out_channel = featuremap_out_channel
param_config.featuremap_out_stride = featuremap_out_stride
param_config.num_points = num_points
param_config.max_lanes = max_lanes
param_config.sample_y = list(sample_y)
param_config.ori_img_w = ori_img_w
param_config.ori_img_h = ori_img_h
param_config.img_w = img_w
param_config.img_h = img_h
param_config.cut_height = cut_height
param_config.train_parameters = train_parameters
param_config.test_parameters = test_parameters

model = L(Detector)(
    backbone = L(ResNetWrapper)(
        resnet='resnet18',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
    ),
    head = L(LaneATT)(
        anchors_freq_path='config/laneatt/tusimple_anchors_freq.pt',
        topk_anchors=1000,
        cfg = param_config
    )
)

train = get_config("config/common/train.py").train
epochs = 50
batch_size = 24
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

optimizer = get_config("config/common/optim.py").AdamW
optimizer.lr = 0.6e-3
optimizer.weight_decay = 0.01

lr_multiplier = L(CosineParamScheduler)(
    start_value = 1,
    end_value = 0.001
)

train_process = [
    L(GenerateLaneLineATT)(
        transforms = (
            dict(
                name = 'Affine',
                parameters = dict(
                    translate_px = dict(
                        x = (-25, 25),
                        y = (-10, 10)
                    ),
                    rotate=(-6, 6),
                    scale=(0.85, 1.15),
                     
                ),
            ),
            dict(
                name = 'HorizontalFlip',
                parameters = dict(
                    p=0.5
                ),
            )
        ),
        cfg = param_config 
    ),
    L(ToTensor)(keys=['img', 'lane_line'])
] 

val_process = [
    L(GenerateLaneLineATT)(cfg = param_config),
    L(ToTensor)(keys=['img']),
] 

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")

==> supp/code/DiffusionLane/config/modelzoo.py <==
import os
from typing import Optional
import pkg_resources
import torch

from unlanedet.checkpoint import Checkpointer
from unlanedet.config import CfgNode, LazyConfig, instantiate


def get_config_file(config_path):
    """
    Returns path to a builtin config file.

    Args:
        config_path (str): config file name relative to detectron2's "configs/"
            directory, e.g., "COCO-InstanceSegmentation/mask_rcnn_R_50_FPN_1x.yaml"

    Returns:
        str: the real path to the config file.
    """
    cfg_file = pkg_resources.resource_filename(
        "detectron2.model_zoo", os.path.join("configs", config_path)
    )
    if not os.path.exists(cfg_file):
        raise RuntimeError("{} not available in Model Zoo!".format(config_path))
    return cfg_file

def get_config(config_path, trained: bool = False):
    """
    Returns a config object for a model in model zoo.

    Args:
        config_path (str): config file name relative to detectron2's "configs/"
            directory, e.g., "COCO-InstanceSegmentation/mask_rcnn_R_50_FPN_1x.yaml"
        trained (bool): If True, will set ``MODEL.WEIGHTS`` to trained model zoo weights.
            If False, the checkpoint specified in the config file's ``MODEL.WEIGHTS`` is used
            instead; this will typically (though not always) initialize a subset of weights using
            an ImageNet pre-trained model, while randomly initializing the other weights.

    Returns:
        CfgNode or omegaconf.DictConfig: a config object
    """
    # cfg_file = get_config_file(config_path)
    cfg = LazyConfig.load(config_path)
    return cfg


==> supp/code/DiffusionLane/config/resa/resnet18_tusimple.py <==
import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model import RESA,resa,BUSD,LaneSeg
from unlanedet.model import ResNetWrapper
from fvcore.common.param_scheduler import PolynomialDecayParamScheduler
from unlanedet.data.transform import *

from ..modelzoo import get_config

featuremap_out_channel = 128
featuremap_out_stride = 8
sample_y=range(710, 150, -10)
bg_weight = 0.4
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
img_height = 368
img_width = 640
cut_height = 160
ori_img_h = 720
ori_img_w = 1280
ignore_label = 255
num_classes = 6 + 1
data_root = "/home/dataset/tusimple"

param_config = OmegaConf.create()
param_config.img_height = img_height
param_config.img_width = img_width
param_config.cut_height = cut_height
param_config.ori_img_h = ori_img_h
param_config.ori_img_w = ori_img_w
param_config.featuremap_out_channel = featuremap_out_channel
param_config.featuremap_out_stride = featuremap_out_stride
param_config.bg_weight = bg_weight
param_config.sample_y = [i for i in range(710, 150, -10)]
param_config.num_classes = num_classes
param_config.ignore_label = ignore_label
param_config.direction = ['d', 'u', 'r', 'l']

model = L(RESA)(
    backbone = L(ResNetWrapper)(
        resnet='resnet18',
        pretrained=True,
        replace_stride_with_dilation=[False, True, True],
        out_conv=True,  
        cfg=param_config,   
    ),
    aggregator = L(resa)(
        direction=['d', 'u', 'r', 'l'],
        alpha=2.0,
        iter=4,
        conv_stride=9,
        cfg = param_config
    ),
    head = L(LaneSeg)(
        decoder=L(BUSD)(cfg=param_config),
        thr=0.6,
        sample_y=sample_y,
        cfg = param_config
    )
)

train = get_config("config/common/train.py").train
epochs = 100
batch_size = 16
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

lr_multiplier = L(PolynomialDecayParamScheduler)(
    base_value = 1,
    power = 0.9
)

optimizer = get_config("config/common/optim.py").SGD
optimizer.lr = 0.025

train_process = [
    L(RandomRotation)(),
    L(RandomHorizontalFlip)(),
    L(Resize)(size=(img_width, img_height)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)()
]

val_process = [
    L(Resize)(size=(img_width, img_height)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size

dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")

==> supp/code/DiffusionLane/config/scnn/resnet18_tusimple.py <==
import os
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

from unlanedet.model import SCNN,SCNNHead,ExistHead,PlainDecoder,SCNN_AGG
from unlanedet.model import ResNetWrapper
from fvcore.common.param_scheduler import PolynomialDecayParamScheduler
from unlanedet.data.transform import *

from ..modelzoo import get_config

img_height = 368
img_width = 640
cut_height = 160
ori_img_h = 720
ori_img_w = 1280
featuremap_out_channel = 128
featuremap_out_stride = 8
bg_weight = 0.4
num_classes = 6 + 1
sample_y=[i for i in range(710, 150, -10)]
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
ignore_label = 255
data_root = "/data"

param_config = OmegaConf.create()
param_config.img_height = img_height
param_config.img_width = img_width
param_config.cut_height = cut_height
param_config.ori_img_h = ori_img_h
param_config.ori_img_w = ori_img_w
param_config.featuremap_out_channel = featuremap_out_channel
param_config.featuremap_out_stride = featuremap_out_stride
param_config.bg_weight = bg_weight
param_config.sample_y = sample_y
param_config.num_classes = num_classes
param_config.ignore_label = ignore_label

model = L(SCNN)(
    backbone = L(ResNetWrapper)(
        resnet='resnet18',
        pretrained=True,
        replace_stride_with_dilation=[False, True, True],
        out_conv=True,  
        cfg=param_config,   
    ),
    aggregator = L(SCNN_AGG)(),
    head = L(SCNNHead)(
        decoder = L(PlainDecoder)(cfg=param_config),
        sample_y=sample_y,
        cfg=param_config
    )
)

train = get_config("config/common/train.py").train
epochs = 100
batch_size = 32
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

lr_multiplier = L(PolynomialDecayParamScheduler)(
    base_value = 1,
    power = 0.9
)

optimizer = get_config("config/common/optim.py").SGD
optimizer.lr = 0.01

train_process = [
    L(RandomRotation)(),
    L(RandomHorizontalFlip)(),
    L(Resize)(size=(img_width, img_height)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)()
]

val_process = [
    L(Resize)(size=(img_width, img_height)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img'])
]

dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cut_height = cut_height
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cut_height = cut_height
dataloader.test.total_batch_size = batch_size

dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")


==> supp/code/DiffusionLane/config/ufld/resnet18_culane.py <==
from ..modelzoo import get_config

import os
from functools import partial
import torch.nn as nn
from omegaconf import OmegaConf
from unlanedet.config import LazyCall as L

#import model component
from unlanedet.model import UFLD # detector
from unlanedet.model import ResNetWrapper
from unlanedet.model import LaneCls # detection head

# import learning rate schedule
from fvcore.common.param_scheduler import PolynomialDecayParamScheduler

# import dataset and transform
from unlanedet.data.transform import *

from ..modelzoo import get_config

num_classes = 4
griding_num = 200
featuremap_out_channel = 512
ori_img_h = 590 
ori_img_w = 1640 
img_h = 288
img_w = 800
cut_height=0
sample_y = range(589, 230, -20)
row_anchor = 'culane_row_anchor'
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
data_root = "/home/ubuntu/zky/dataset/culane"
work_dir = "./culane"

param_config = OmegaConf.create()
param_config.img_height = img_h
param_config.img_width = img_w
param_config.cut_height = cut_height
param_config.ori_img_h = ori_img_h
param_config.ori_img_w = ori_img_w
param_config.featuremap_out_channel = featuremap_out_channel
param_config.sample_y = [i for i in range(589, 230, -20)]
param_config.num_classes = num_classes
param_config.ignore_label = 255


# model config
model = L(UFLD)(
    backbone = L(ResNetWrapper)(
        resnet='resnet18',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
    ),
    head = L(LaneCls)(
        dim = (griding_num + 1, 18, num_classes),
        featuremap_out_channel=featuremap_out_channel,
        griding_num=griding_num,
        sample_y = sample_y,
        ori_img_h = ori_img_h,
        ori_img_w = ori_img_w
    )
)


train = get_config("config/common/train.py").train
epochs =50
batch_size = 32
epoch_per_iter = (88880 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter


# Learning rate config
lr_multiplier = L(PolynomialDecayParamScheduler)(
    base_value = 1,
    power = 0.9
)

# Optimizer config
optimizer = get_config("config/common/optim.py").SGD
optimizer.lr = 0.025


train_process = [
    L(RandomRotation)(degree=(-6, 6)),
    L(RandomUDoffsetLABEL)(max_offset=100),
    L(RandomUDoffsetLABEL)(max_offset=200),
    L(GenerateLaneCls)(
        row_anchor=row_anchor,
        num_cols=griding_num, 
        num_classes=num_classes
    ),
    L(Resize)(size=(img_w, img_h)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'cls_label']),
]

val_process = [
    L(Resize)(size=(img_w, img_h)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'cls_label']),
]

dataloader = get_config("config/common/culane.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.dataset.cfg = param_config
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.dataset.cfg = param_config
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.data_root = data_root
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.cfg=param_config


==> supp/code/DiffusionLane/config/ufld/resnet18_tusimple.py <==
from ..modelzoo import get_config

import os
from functools import partial
import torch.nn as nn
from unlanedet.config import LazyCall as L

#import model component
from unlanedet.model import UFLD # detector
from unlanedet.model import ResNetWrapper
from unlanedet.model import LaneCls # detection head

# import learning rate schedule
from fvcore.common.param_scheduler import PolynomialDecayParamScheduler

# import dataset and transform
from unlanedet.data.transform import *

from ..modelzoo import get_config

# basic config
num_classes = 6
griding_num = 100
featuremap_out_channel = 512
ori_img_h = 720
ori_img_w = 1280
img_h = 288
img_w = 800
cut_height=0
sample_y = range(710, 150, -10)
row_anchor = 'tusimple_row_anchor'
img_norm = dict(
    mean=[103.939, 116.779, 123.68],
    std=[1., 1., 1.]
)
data_root = ""
work_dir = "./tusimple"

# model config
model = L(UFLD)(
    backbone = L(ResNetWrapper)(
        resnet='resnet18',
        pretrained=True,
        replace_stride_with_dilation=[False, False, False],
        out_conv=False,
    ),
    head = L(LaneCls)(
        dim = (griding_num + 1, 56, num_classes),
        featuremap_out_channel=featuremap_out_channel,
        griding_num=griding_num,
        sample_y = sample_y,
        ori_img_h = ori_img_h,
        ori_img_w = ori_img_w
    )
)

# Trainer config
train = get_config("config/common/train.py").train
epochs = 40
batch_size = 4
epoch_per_iter = (3616 // batch_size + 1)
total_iter = epoch_per_iter * epochs 
train.max_iter = total_iter
train.checkpointer.period=epoch_per_iter
train.eval_period = epoch_per_iter

# Learning rate config
lr_multiplier = L(PolynomialDecayParamScheduler)(
    base_value = 1,
    power = 0.9
)

# Optimizer config
optimizer = get_config("config/common/optim.py").SGD
optimizer.lr = 0.025

# Tranform config
train_process = [
    L(RandomRotation)(degree=(-6, 6)),
    L(RandomUDoffsetLABEL)(max_offset=100),
    L(RandomUDoffsetLABEL)(max_offset=200),
    L(GenerateLaneCls)(
        row_anchor=row_anchor,
        num_cols=griding_num, 
        num_classes=num_classes
    ),
    L(Resize)(size=(img_w, img_h)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'cls_label']),
]

val_process = [
    L(Resize)(size=(img_w, img_h)),
    L(Normalize)(img_norm=img_norm),
    L(ToTensor)(keys=['img', 'cls_label']),
]

# Dataset config
dataloader = get_config("config/common/tusimple.py").dataloader
dataloader.train.dataset.processes = train_process
dataloader.train.dataset.data_root = data_root
dataloader.train.total_batch_size = batch_size
dataloader.test.dataset.processes = val_process
dataloader.test.dataset.data_root = data_root
dataloader.test.total_batch_size = batch_size

# Evaluation config
dataloader.evaluator.output_basedir = "./output"
dataloader.evaluator.test_json_file=os.path.join(data_root,"test_label.json")


==> supp/code/DiffusionLane/scripts/eval.sh <==
CONFIG=$1
CHECKPOINT=$2

python tools/train_net.py --config-file $CONFIG --eval-only train.init_checkpoint=$CHECKPOINT


==> supp/code/DiffusionLane/scripts/resume_train.sh <==
CONFIG=$1
GPUS=$2

python tools/train_net.py --config-file $CONFIG --num-gpus $GPUS --resume


==> supp/code/DiffusionLane/scripts/train.sh <==
CONFIG=$1
GPUS=$2

python tools/train_net.py --config-file $CONFIG --num-gpus $GPUS

#multi machine training
# NM=$3 The number of the machines
# python tools/train_net.py --config-file $CONFIG --num-gpus $GPUS --num-machines $NM

# For more training codes, refer to unlanedet\engine\defaults.py

==> supp/code/DiffusionLane/setup.py <==
import setuptools
import sys
import glob
from torch.utils.cpp_extension import CUDAExtension, BuildExtension

import unlanedet

long_description = "A Tookit for lane detection based on PaddlePaddle"

with open("requirements.txt") as file:
    REQUIRED_PACKAGES = file.read()

def get_extensions():
    extensions = []

    op_files = glob.glob('./unlanedet/layers/ops/csrc/*.c*')
    op_files_ad = glob.glob('./unlanedet/layers/ops/csrc/adnet/*.c*')

    nms_ext_name = 'unlanedet.layers.ops.nms_impl'
    nms_ext_ops = CUDAExtension(
        name=nms_ext_name,
        sources=op_files
    )
    extensions.append(nms_ext_ops)

    # for adnet
    nms_ad_ext_name = 'unlanedet.layers.ops.nms_ad_impl'
    nms_ad_ext_ops = CUDAExtension(
        name=nms_ad_ext_name,
        sources=op_files_ad
    )
    extensions.append(nms_ad_ext_ops)

    return extensions

setuptools.setup(
    name="unlanedet",
    version='0.0.2',
    author="kunyangzhou",
    author_email="zhoukunyangmcgill@163.com",
    description=long_description,
    long_description=long_description,
    long_description_content_type="text/plain",
    url="https://github.com/zkyseu/PPlanedet",
    packages=setuptools.find_packages(),
    include_package_data=True,
    setup_requires=['cython', 'numpy', 'pytest-runner'],
    install_requires=REQUIRED_PACKAGES,
    classifiers=[
        "Programming Language :: Python :: 3",
        "License :: OSI Approved :: MIT License",
        "Operating System :: OS Independent",
    ],
    tests_require=['pytest'],
    ext_modules=get_extensions(),
    cmdclass={'build_ext': BuildExtension},
    license='MIT License',
    entry_points={'console_scripts': ['pplanedet=pplanedet.command:main', ]})

==> supp/code/DiffusionLane/tools/detect.py <==
import os
import os.path as osp
import torch
import cv2
import glob
import argparse
import numpy as np
import torch.nn.functional as F
from copy import copy
from tqdm import tqdm
from pathlib import Path
from unlanedet.checkpoint import Checkpointer
from unlanedet.config import LazyConfig, instantiate
from unlanedet.engine import (
    default_setup,
    default_writers,
)
from unlanedet.engine.defaults import create_ddp_model
from unlanedet.data.transform import Preprocess

def mkdir(path):
    sub_dir = os.path.dirname(path)
    if not os.path.exists(sub_dir):
        os.makedirs(sub_dir)

def imshow_lanes(img, lanes, show=False, out_file=None):
    for lane in lanes:
        for x, y in lane:
            if x <= 0 or y <= 0:
                continue
            x, y = int(x), int(y)
            cv2.circle(img, (x, y), 4, (255, 0, 0), 2)

    if show:
        cv2.imshow('view', img)
        cv2.waitKey(0)

    if out_file:
        if not osp.exists(osp.dirname(out_file)):
            os.makedirs(osp.dirname(out_file))
        cv2.imwrite(out_file, img)


def preprocess(img_path,cfg,processes):
    ori_img = cv2.imread(img_path)
#    import pdb;pdb.set_trace()
    img = ori_img[cfg.param_config.cut_height:, :, :].astype(np.float32)
    vis_img = copy(img)
    data = {'img': img, 'lanes': [],}
    data = processes(data)
    data['img'] = data['img'].unsqueeze(0)
    data.update({'img_path':img_path, 'ori_img':ori_img,'vis_img': vis_img})
    return data

def show(model,data,cfg):
    with torch.no_grad():
        out = model(data)
#    import pdb;pdb.set_trace()
    data['lanes'] = model.get_lanes(out)[0]
    out_file = cfg.savedir
    if out_file:
        out_file = osp.join(out_file, osp.basename(data['img_path']))
    lanes = [lane.to_array(cfg.param_config) for lane in data['lanes']]
    imshow_lanes(data['ori_img'], lanes, show=False, out_file=out_file)

def run(data,cfg,model):
#    import pdb;pdb.set_trace()
    transform = Preprocess(instantiate(cfg.dataloader.test.dataset.processes))
    data = preprocess(data,cfg,transform)
    show(model,data,cfg)    

def get_img_paths(path):
    p = str(Path(path).absolute())  # os-agnostic absolute path
    if '*' in p:
        paths = sorted(glob.glob(p, recursive=True))  # glob
    elif os.path.isdir(p):
        paths = sorted(glob.glob(os.path.join(p, '*.*')))  # dir
    elif os.path.isfile(p):
        paths = [p]  # files
    else:
        raise Exception(f'ERROR: {p} does not exist')
    return paths 

def main(args):
    cfg = LazyConfig.load(args.config)
    cfg = LazyConfig.apply_overrides(cfg, [])
    default_setup(cfg, args)

    model = instantiate(cfg.model)
    model.to(cfg.train.device)
    model = create_ddp_model(model)
    model.eval()
    Checkpointer(model).load(args.ckpt)
    cfg.savedir = args.savedir

    paths = get_img_paths(args.img)
    for p in tqdm(paths):
        run(p,cfg,model)

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('config', help='The path of config file')
    parser.add_argument('ckpt', help='The path of checkpoint')
    parser.add_argument('--img',  help='The path of the img (img file or img_folder), for example: data/*.png')
    parser.add_argument('--show', action='store_true', 
            help='Whether to show the image')
    parser.add_argument('--savedir', type=str, default=None, help='The root of save directory')
    parser.add_argument('--load_from', type=str, default='best.pth', help='The path of model')
    args = parser.parse_args()
    main(args)


==> supp/code/DiffusionLane/tools/generate_seg.py <==
import json
import numpy as np
import cv2
import os
import argparse

TRAIN_SET = ['label_data_0313.json', 'label_data_0601.json']
VAL_SET = ['label_data_0531.json']
TRAIN_VAL_SET = TRAIN_SET + VAL_SET
TEST_SET = ['test_label.json']

def gen_label_for_json(args, image_set):
    H, W = 720, 1280
    SEG_WIDTH = 30
    save_dir = args.savedir

    os.makedirs(os.path.join(args.root, args.savedir, "list"), exist_ok=True)
    list_f = open(os.path.join(args.root, args.savedir, "list", "{}_gt.txt".format(image_set)), "w")

    json_path = os.path.join(args.root, args.savedir, "{}.json".format(image_set))
    with open(json_path) as f:
        for line in f:
            label = json.loads(line)
            # ---------- clean and sort lanes -------------
            lanes = []
            _lanes = []
            slope = [] # identify 0th, 1st, 2nd, 3rd, 4th, 5th lane through slope
            for i in range(len(label['lanes'])):
                l = [(x, y) for x, y in zip(label['lanes'][i], label['h_samples']) if x >= 0]
                if (len(l)>1):
                    _lanes.append(l)
                    slope.append(np.arctan2(l[-1][1]-l[0][1], l[0][0]-l[-1][0]) / np.pi * 180)
            _lanes = [_lanes[i] for i in np.argsort(slope)]
            slope = [slope[i] for i in np.argsort(slope)]

            idx = [None for i in range(6)]
            for i in range(len(slope)):
                if slope[i] <= 90:
                    idx[2] = i
                    idx[1] = i-1 if i > 0 else None
                    idx[0] = i-2 if i > 1 else None
                else:
                    idx[3] = i
                    idx[4] = i+1 if i+1 < len(slope) else None
                    idx[5] = i+2 if i+2 < len(slope) else None
                    break
            for i in range(6):
                lanes.append([] if idx[i] is None else _lanes[idx[i]])

            # ---------------------------------------------

            img_path = label['raw_file']
            seg_img = np.zeros((H, W, 3))
            list_str = []  # str to be written to list.txt
            for i in range(len(lanes)):
                coords = lanes[i]
                if len(coords) < 4:
                    list_str.append('0')
                    continue
                for j in range(len(coords)-1):
                    cv2.line(seg_img, coords[j], coords[j+1], (i+1, i+1, i+1), SEG_WIDTH//2)
                list_str.append('1')

            seg_path = img_path.split("/")
            seg_path, img_name = os.path.join(args.root, args.savedir, seg_path[1], seg_path[2]), seg_path[3]
            os.makedirs(seg_path, exist_ok=True)
            seg_path = os.path.join(seg_path, img_name[:-3]+"png")
            cv2.imwrite(seg_path, seg_img)

            seg_path = "/".join([args.savedir, *img_path.split("/")[1:3], img_name[:-3]+"png"])
            if seg_path[0] != '/':
                seg_path = '/' + seg_path
            if img_path[0] != '/':
                img_path = '/' + img_path
            list_str.insert(0, seg_path)
            list_str.insert(0, img_path)
            list_str = " ".join(list_str) + "\n"
            list_f.write(list_str)


def generate_json_file(save_dir, json_file, image_set):
    with open(os.path.join(save_dir, json_file), "w") as outfile:
        for json_name in (image_set):
            with open(os.path.join(args.root, json_name)) as infile:
                for line in infile:
                    outfile.write(line)

def generate_label(args):
    save_dir = os.path.join(args.root, args.savedir)
    os.makedirs(save_dir, exist_ok=True)
    generate_json_file(save_dir, "train_val.json", TRAIN_VAL_SET)
    generate_json_file(save_dir, "test.json", TEST_SET)

    print("generating train_val set...")
    gen_label_for_json(args, 'train_val')
    print("generating test set...")
    gen_label_for_json(args, 'test')

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--root', required=True, help='The root of the Tusimple dataset')
    parser.add_argument('--savedir', type=str, default='seg_label', help='The root of the Tusimple dataset')
    args = parser.parse_args()

    generate_label(args)

==> supp/code/DiffusionLane/tools/train_net.py <==
import logging

from unlanedet.checkpoint import Checkpointer,BestCheckPointer
from unlanedet.config import LazyConfig, instantiate
from unlanedet.engine import (
    AMPTrainer,
    SimpleTrainer,
    default_argument_parser,
    default_setup,
    default_writers,
    hooks,
    launch,
)
from unlanedet.engine.defaults import create_ddp_model
from unlanedet.evaluation import inference_on_dataset, print_csv_format
from unlanedet.utils import comm


logger = logging.getLogger("unlanedet")


def do_test(cfg, model):
    if "evaluator" in cfg.dataloader:
        ret = inference_on_dataset(
            model,
            instantiate(cfg.dataloader.test),
            instantiate(cfg.dataloader.evaluator),
        )
        print_csv_format(ret)
        return ret


def do_train(args, cfg):
    """
    Args:
        cfg: an object with the following attributes:
            model: instantiate to a module
            dataloader.{train,test}: instantiate to dataloaders
            dataloader.evaluator: instantiate to evaluator for test set
            optimizer: instantaite to an optimizer
            lr_multiplier: instantiate to a fvcore scheduler
            train: other misc config defined in `configs/common/train.py`, including:
                output_dir (str)
                init_checkpoint (str)
                amp.enabled (bool)
                max_iter (int)
                eval_period, log_period (int)
                device (str)
                checkpointer (dict)
                ddp (dict)
    """
    model = instantiate(cfg.model)
    logger = logging.getLogger("unlanedet")
    logger.info("Model:\n{}".format(model))
    model.to(cfg.train.device)

    cfg.optimizer.params.model = model
    optim = instantiate(cfg.optimizer)

    train_loader = instantiate(cfg.dataloader.train)

    model = create_ddp_model(model, **cfg.train.ddp)
    trainer = (AMPTrainer if cfg.train.amp.enabled else SimpleTrainer)(model, train_loader, optim)
    checkpointer = BestCheckPointer(
        model,
        cfg.train.output_dir,
        trainer=trainer,
    )
    trainer.register_hooks(
        [
            hooks.IterationTimer(),
            hooks.LRScheduler(scheduler=instantiate(cfg.lr_multiplier)),
            (
                hooks.PeriodicCheckpointer(checkpointer, **cfg.train.checkpointer)
                if comm.is_main_process()
                else None
            ),
            hooks.EvalHook(cfg.train.eval_period, lambda: do_test(cfg, model)),
            # Save the model achieving the best result.
            (
                hooks.BestCheckpointer(checkpointer=checkpointer,eval_period=cfg.train.eval_period,val_metric=cfg.dataloader.evaluator.metric)
                if comm.is_main_process()
                else None
            ),
            (
                hooks.PeriodicWriter(
                    default_writers(cfg.train.output_dir, cfg.train.max_iter),
                    period=cfg.train.log_period,
                )
                if comm.is_main_process()
                else None
            ),
        ]
    )

    checkpointer.resume_or_load(cfg.train.init_checkpoint, resume=args.resume)
    if args.resume and checkpointer.has_checkpoint():
        # The checkpoint stores the training iteration that just finished, thus we start
        # at the next iteration
        start_iter = trainer.iter + 1
    else:
        start_iter = 0
    trainer.train(start_iter, cfg.train.max_iter)


def main(args):
    cfg = LazyConfig.load(args.config_file)
    cfg = LazyConfig.apply_overrides(cfg, args.opts)
    default_setup(cfg, args)

    if args.eval_only:
        model = instantiate(cfg.model)
        model.to(cfg.train.device)
        model = create_ddp_model(model)
        Checkpointer(model).load(cfg.train.init_checkpoint)
        print(do_test(cfg, model))
    else:
        do_train(args, cfg)


def invoke_main() -> None:
    args = default_argument_parser().parse_args()
    launch(
        main,
        args.num_gpus,
        num_machines=args.num_machines,
        machine_rank=args.machine_rank,
        dist_url=args.dist_url,
        args=(args,),
    )


if __name__ == "__main__":
    invoke_main()  # pragma: no cover

==> supp/code/DiffusionLane/unlanedet/__init__.py <==
from .utils.env import setup_environment

setup_environment()


# This line will be programatically read/write by setup.py.
# Leave them at the bottom of this file and don't touch them.
__version__ = "0.1"


==> supp/code/DiffusionLane/unlanedet/checkpoint/__init__.py <==
from .checkpoint import Checkpointer,BestCheckPointer

==> supp/code/DiffusionLane/unlanedet/checkpoint/c2_model_loading.py <==
import copy
import logging
import re
from typing import Dict, List
import torch


def convert_basic_c2_names(original_keys):
    """
    Apply some basic name conversion to names in C2 weights.
    It only deals with typical backbone models.

    Args:
        original_keys (list[str]):
    Returns:
        list[str]: The same number of strings matching those in original_keys.
    """
    layer_keys = copy.deepcopy(original_keys)
    layer_keys = [
        {"pred_b": "linear_b", "pred_w": "linear_w"}.get(k, k) for k in layer_keys
    ]  # some hard-coded mappings

    layer_keys = [k.replace("_", ".") for k in layer_keys]
    layer_keys = [re.sub("\\.b$", ".bias", k) for k in layer_keys]
    layer_keys = [re.sub("\\.w$", ".weight", k) for k in layer_keys]
    # Uniform both bn and gn names to "norm"
    layer_keys = [re.sub("bn\\.s$", "norm.weight", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.bias$", "norm.bias", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.rm", "norm.running_mean", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.running.mean$", "norm.running_mean", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.riv$", "norm.running_var", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.running.var$", "norm.running_var", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.gamma$", "norm.weight", k) for k in layer_keys]
    layer_keys = [re.sub("bn\\.beta$", "norm.bias", k) for k in layer_keys]
    layer_keys = [re.sub("gn\\.s$", "norm.weight", k) for k in layer_keys]
    layer_keys = [re.sub("gn\\.bias$", "norm.bias", k) for k in layer_keys]

    # stem
    layer_keys = [re.sub("^res\\.conv1\\.norm\\.", "conv1.norm.", k) for k in layer_keys]
    # to avoid mis-matching with "conv1" in other components (e.g. detection head)
    layer_keys = [re.sub("^conv1\\.", "stem.conv1.", k) for k in layer_keys]

    # layer1-4 is used by torchvision, however we follow the C2 naming strategy (res2-5)
    # layer_keys = [re.sub("^res2.", "layer1.", k) for k in layer_keys]
    # layer_keys = [re.sub("^res3.", "layer2.", k) for k in layer_keys]
    # layer_keys = [re.sub("^res4.", "layer3.", k) for k in layer_keys]
    # layer_keys = [re.sub("^res5.", "layer4.", k) for k in layer_keys]

    # blocks
    layer_keys = [k.replace(".branch1.", ".shortcut.") for k in layer_keys]
    layer_keys = [k.replace(".branch2a.", ".conv1.") for k in layer_keys]
    layer_keys = [k.replace(".branch2b.", ".conv2.") for k in layer_keys]
    layer_keys = [k.replace(".branch2c.", ".conv3.") for k in layer_keys]

    # DensePose substitutions
    layer_keys = [re.sub("^body.conv.fcn", "body_conv_fcn", k) for k in layer_keys]
    layer_keys = [k.replace("AnnIndex.lowres", "ann_index_lowres") for k in layer_keys]
    layer_keys = [k.replace("Index.UV.lowres", "index_uv_lowres") for k in layer_keys]
    layer_keys = [k.replace("U.lowres", "u_lowres") for k in layer_keys]
    layer_keys = [k.replace("V.lowres", "v_lowres") for k in layer_keys]
    return layer_keys


def convert_c2_detectron_names(weights):
    """
    Map Caffe2 Detectron weight names to Detectron2 names.

    Args:
        weights (dict): name -> tensor

    Returns:
        dict: detectron2 names -> tensor
        dict: detectron2 names -> C2 names
    """
    logger = logging.getLogger(__name__)
    logger.info("Renaming Caffe2 weights ......")
    original_keys = sorted(weights.keys())
    layer_keys = copy.deepcopy(original_keys)

    layer_keys = convert_basic_c2_names(layer_keys)

    # --------------------------------------------------------------------------
    # RPN hidden representation conv
    # --------------------------------------------------------------------------
    # FPN case
    # In the C2 model, the RPN hidden layer conv is defined for FPN level 2 and then
    # shared for all other levels, hence the appearance of "fpn2"
    layer_keys = [
        k.replace("conv.rpn.fpn2", "proposal_generator.rpn_head.conv") for k in layer_keys
    ]
    # Non-FPN case
    layer_keys = [k.replace("conv.rpn", "proposal_generator.rpn_head.conv") for k in layer_keys]

    # --------------------------------------------------------------------------
    # RPN box transformation conv
    # --------------------------------------------------------------------------
    # FPN case (see note above about "fpn2")
    layer_keys = [
        k.replace("rpn.bbox.pred.fpn2", "proposal_generator.rpn_head.anchor_deltas")
        for k in layer_keys
    ]
    layer_keys = [
        k.replace("rpn.cls.logits.fpn2", "proposal_generator.rpn_head.objectness_logits")
        for k in layer_keys
    ]
    # Non-FPN case
    layer_keys = [
        k.replace("rpn.bbox.pred", "proposal_generator.rpn_head.anchor_deltas") for k in layer_keys
    ]
    layer_keys = [
        k.replace("rpn.cls.logits", "proposal_generator.rpn_head.objectness_logits")
        for k in layer_keys
    ]

    # --------------------------------------------------------------------------
    # Fast R-CNN box head
    # --------------------------------------------------------------------------
    layer_keys = [re.sub("^bbox\\.pred", "bbox_pred", k) for k in layer_keys]
    layer_keys = [re.sub("^cls\\.score", "cls_score", k) for k in layer_keys]
    layer_keys = [re.sub("^fc6\\.", "box_head.fc1.", k) for k in layer_keys]
    layer_keys = [re.sub("^fc7\\.", "box_head.fc2.", k) for k in layer_keys]
    # 4conv1fc head tensor names: head_conv1_w, head_conv1_gn_s
    layer_keys = [re.sub("^head\\.conv", "box_head.conv", k) for k in layer_keys]

    # --------------------------------------------------------------------------
    # FPN lateral and output convolutions
    # --------------------------------------------------------------------------
    def fpn_map(name):
        """
        Look for keys with the following patterns:
        1) Starts with "fpn.inner."
           Example: "fpn.inner.res2.2.sum.lateral.weight"
           Meaning: These are lateral pathway convolutions
        2) Starts with "fpn.res"
           Example: "fpn.res2.2.sum.weight"
           Meaning: These are FPN output convolutions
        """
        splits = name.split(".")
        norm = ".norm" if "norm" in splits else ""
        if name.startswith("fpn.inner."):
            # splits example: ['fpn', 'inner', 'res2', '2', 'sum', 'lateral', 'weight']
            stage = int(splits[2][len("res") :])
            return "fpn_lateral{}{}.{}".format(stage, norm, splits[-1])
        elif name.startswith("fpn.res"):
            # splits example: ['fpn', 'res2', '2', 'sum', 'weight']
            stage = int(splits[1][len("res") :])
            return "fpn_output{}{}.{}".format(stage, norm, splits[-1])
        return name

    layer_keys = [fpn_map(k) for k in layer_keys]

    # --------------------------------------------------------------------------
    # Mask R-CNN mask head
    # --------------------------------------------------------------------------
    # roi_heads.StandardROIHeads case
    layer_keys = [k.replace(".[mask].fcn", "mask_head.mask_fcn") for k in layer_keys]
    layer_keys = [re.sub("^\\.mask\\.fcn", "mask_head.mask_fcn", k) for k in layer_keys]
    layer_keys = [k.replace("mask.fcn.logits", "mask_head.predictor") for k in layer_keys]
    # roi_heads.Res5ROIHeads case
    layer_keys = [k.replace("conv5.mask", "mask_head.deconv") for k in layer_keys]

    # --------------------------------------------------------------------------
    # Keypoint R-CNN head
    # --------------------------------------------------------------------------
    # interestingly, the keypoint head convs have blob names that are simply "conv_fcnX"
    layer_keys = [k.replace("conv.fcn", "roi_heads.keypoint_head.conv_fcn") for k in layer_keys]
    layer_keys = [
        k.replace("kps.score.lowres", "roi_heads.keypoint_head.score_lowres") for k in layer_keys
    ]
    layer_keys = [k.replace("kps.score.", "roi_heads.keypoint_head.score.") for k in layer_keys]

    # --------------------------------------------------------------------------
    # Done with replacements
    # --------------------------------------------------------------------------
    assert len(set(layer_keys)) == len(layer_keys)
    assert len(original_keys) == len(layer_keys)

    new_weights = {}
    new_keys_to_original_keys = {}
    for orig, renamed in zip(original_keys, layer_keys):
        new_keys_to_original_keys[renamed] = orig
        if renamed.startswith("bbox_pred.") or renamed.startswith("mask_head.predictor."):
            # remove the meaningless prediction weight for background class
            new_start_idx = 4 if renamed.startswith("bbox_pred.") else 1
            new_weights[renamed] = weights[orig][new_start_idx:]
            logger.info(
                "Remove prediction weight for background class in {}. The shape changes from "
                "{} to {}.".format(
                    renamed, tuple(weights[orig].shape), tuple(new_weights[renamed].shape)
                )
            )
        elif renamed.startswith("cls_score."):
            # move weights of bg class from original index 0 to last index
            logger.info(
                "Move classification weights for background class in {} from index 0 to "
                "index {}.".format(renamed, weights[orig].shape[0] - 1)
            )
            new_weights[renamed] = torch.cat([weights[orig][1:], weights[orig][:1]])
        else:
            new_weights[renamed] = weights[orig]

    return new_weights, new_keys_to_original_keys


# Note the current matching is not symmetric.
# it assumes model_state_dict will have longer names.
def align_and_update_state_dicts(model_state_dict, ckpt_state_dict, c2_conversion=True):
    """
    Match names between the two state-dict, and returns a new chkpt_state_dict with names
    converted to match model_state_dict with heuristics. The returned dict can be later
    loaded with fvcore checkpointer.
    If `c2_conversion==True`, `ckpt_state_dict` is assumed to be a Caffe2
    model and will be renamed at first.

    Strategy: suppose that the models that we will create will have prefixes appended
    to each of its keys, for example due to an extra level of nesting that the original
    pre-trained weights from ImageNet won't contain. For example, model.state_dict()
    might return backbone[0].body.res2.conv1.weight, while the pre-trained model contains
    res2.conv1.weight. We thus want to match both parameters together.
    For that, we look for each model weight, look among all loaded keys if there is one
    that is a suffix of the current weight name, and use it if that's the case.
    If multiple matches exist, take the one with longest size
    of the corresponding name. For example, for the same model as before, the pretrained
    weight file can contain both res2.conv1.weight, as well as conv1.weight. In this case,
    we want to match backbone[0].body.conv1.weight to conv1.weight, and
    backbone[0].body.res2.conv1.weight to res2.conv1.weight.
    """
    model_keys = sorted(model_state_dict.keys())
    if c2_conversion:
        ckpt_state_dict, original_keys = convert_c2_detectron_names(ckpt_state_dict)
        # original_keys: the name in the original dict (before renaming)
    else:
        original_keys = {x: x for x in ckpt_state_dict.keys()}
    ckpt_keys = sorted(ckpt_state_dict.keys())

    def match(a, b):
        # Matched ckpt_key should be a complete (starts with '.') suffix.
        # For example, roi_heads.mesh_head.whatever_conv1 does not match conv1,
        # but matches whatever_conv1 or mesh_head.whatever_conv1.
        return a == b or a.endswith("." + b)

    # get a matrix of string matches, where each (i, j) entry correspond to the size of the
    # ckpt_key string, if it matches
    match_matrix = [len(j) if match(i, j) else 0 for i in model_keys for j in ckpt_keys]
    match_matrix = torch.as_tensor(match_matrix).view(len(model_keys), len(ckpt_keys))
    # use the matched one with longest size in case of multiple matches
    max_match_size, idxs = match_matrix.max(1)
    # remove indices that correspond to no-match
    idxs[max_match_size == 0] = -1

    logger = logging.getLogger(__name__)
    # matched_pairs (matched checkpoint key --> matched model key)
    matched_keys = {}
    result_state_dict = {}
    for idx_model, idx_ckpt in enumerate(idxs.tolist()):
        if idx_ckpt == -1:
            continue
        key_model = model_keys[idx_model]
        key_ckpt = ckpt_keys[idx_ckpt]
        value_ckpt = ckpt_state_dict[key_ckpt]
        shape_in_model = model_state_dict[key_model].shape

        if shape_in_model != value_ckpt.shape:
            logger.warning(
                "Shape of {} in checkpoint is {}, while shape of {} in model is {}.".format(
                    key_ckpt, value_ckpt.shape, key_model, shape_in_model
                )
            )
            logger.warning(
                "{} will not be loaded. Please double check and see if this is desired.".format(
                    key_ckpt
                )
            )
            continue

        assert key_model not in result_state_dict
        result_state_dict[key_model] = value_ckpt
        if key_ckpt in matched_keys:  # already added to matched_keys
            logger.error(
                "Ambiguity found for {} in checkpoint!"
                "It matches at least two keys in the model ({} and {}).".format(
                    key_ckpt, key_model, matched_keys[key_ckpt]
                )
            )
            raise ValueError("Cannot match one checkpoint key to multiple keys in the model.")

        matched_keys[key_ckpt] = key_model

    # logging:
    matched_model_keys = sorted(matched_keys.values())
    if len(matched_model_keys) == 0:
        logger.warning("No weights in checkpoint matched with model.")
        return ckpt_state_dict
    common_prefix = _longest_common_prefix(matched_model_keys)
    rev_matched_keys = {v: k for k, v in matched_keys.items()}
    original_keys = {k: original_keys[rev_matched_keys[k]] for k in matched_model_keys}

    model_key_groups = _group_keys_by_module(matched_model_keys, original_keys)
    table = []
    memo = set()
    for key_model in matched_model_keys:
        if key_model in memo:
            continue
        if key_model in model_key_groups:
            group = model_key_groups[key_model]
            memo |= set(group)
            shapes = [tuple(model_state_dict[k].shape) for k in group]
            table.append(
                (
                    _longest_common_prefix([k[len(common_prefix) :] for k in group]) + "*",
                    _group_str([original_keys[k] for k in group]),
                    " ".join([str(x).replace(" ", "") for x in shapes]),
                )
            )
        else:
            key_checkpoint = original_keys[key_model]
            shape = str(tuple(model_state_dict[key_model].shape))
            table.append((key_model[len(common_prefix) :], key_checkpoint, shape))
    submodule_str = common_prefix[:-1] if common_prefix else "model"
    logger.info(
        f"Following weights matched with submodule {submodule_str} - Total num: {len(table)}"
    )

    unmatched_ckpt_keys = [k for k in ckpt_keys if k not in set(matched_keys.keys())]
    for k in unmatched_ckpt_keys:
        result_state_dict[k] = ckpt_state_dict[k]
    return result_state_dict


def _group_keys_by_module(keys: List[str], original_names: Dict[str, str]):
    """
    Params in the same submodule are grouped together.

    Args:
        keys: names of all parameters
        original_names: mapping from parameter name to their name in the checkpoint

    Returns:
        dict[name -> all other names in the same group]
    """

    def _submodule_name(key):
        pos = key.rfind(".")
        if pos < 0:
            return None
        prefix = key[: pos + 1]
        return prefix

    all_submodules = [_submodule_name(k) for k in keys]
    all_submodules = [x for x in all_submodules if x]
    all_submodules = sorted(all_submodules, key=len)

    ret = {}
    for prefix in all_submodules:
        group = [k for k in keys if k.startswith(prefix)]
        if len(group) <= 1:
            continue
        original_name_lcp = _longest_common_prefix_str([original_names[k] for k in group])
        if len(original_name_lcp) == 0:
            # don't group weights if original names don't share prefix
            continue

        for k in group:
            if k in ret:
                continue
            ret[k] = group
    return ret


def _longest_common_prefix(names: List[str]) -> str:
    """
    ["abc.zfg", "abc.zef"] -> "abc."
    """
    names = [n.split(".") for n in names]
    m1, m2 = min(names), max(names)
    ret = [a for a, b in zip(m1, m2) if a == b]
    ret = ".".join(ret) + "." if len(ret) else ""
    return ret


def _longest_common_prefix_str(names: List[str]) -> str:
    m1, m2 = min(names), max(names)
    lcp = []
    for a, b in zip(m1, m2):
        if a == b:
            lcp.append(a)
        else:
            break
    lcp = "".join(lcp)
    return lcp


def _group_str(names: List[str]) -> str:
    """
    Turn "common1", "common2", "common3" into "common{1,2,3}"
    """
    lcp = _longest_common_prefix_str(names)
    rest = [x[len(lcp) :] for x in names]
    rest = "{" + ",".join(rest) + "}"
    ret = lcp + rest

    # add some simplification for BN specifically
    ret = ret.replace("bn_{beta,running_mean,running_var,gamma}", "bn_*")
    ret = ret.replace("bn_beta,bn_running_mean,bn_running_var,bn_gamma", "bn_*")
    return ret

==> supp/code/DiffusionLane/unlanedet/checkpoint/checkpoint.py <==
import logging
import os
import pickle
from typing import Any, cast, Dict, IO
from urllib.parse import parse_qs, urlparse
import torch
from fvcore.common.checkpoint import Checkpointer
from torch.nn.parallel import DistributedDataParallel

from .c2_model_loading import align_and_update_state_dicts
from ..utils.file_io import PathManager
from ..utils import comm as comm

class BestCheckPointer(Checkpointer):
    def save(self, name: str, tag = True,**kwargs) -> None:
        """
        Dump model and checkpointables to a file.

        Args:
            name (str): name of the file.
            kwargs (dict): extra arbitrary data to save.
        """
        if not self.save_dir or not self.save_to_disk:
            return

        data = {}
        data["model"] = self.model.state_dict()
        for key, obj in self.checkpointables.items():
            data[key] = obj.state_dict()
        data.update(kwargs)

        basename = "{}.pth".format(name)
        save_file = os.path.join(self.save_dir, basename)
        assert os.path.basename(save_file) == basename, basename
        self.logger.info("Saving checkpoint to {}".format(save_file))
        with self.path_manager.open(save_file, "wb") as f:
            torch.save(data, cast(IO[bytes], f))
        if tag:
            self.tag_last_checkpoint(basename)

class DetectionCheckpointer(Checkpointer):
    """
    Same as :class:`Checkpointer`, but is able to:
    1. handle models in detectron & detectron2 model zoo, and apply conversions for legacy models.
    2. correctly load checkpoints that are only available on the master worker
    """

    def __init__(self, model, save_dir="", *, save_to_disk=None, **checkpointables):
        is_main_process = comm.is_main_process()
        super().__init__(
            model,
            save_dir,
            save_to_disk=is_main_process if save_to_disk is None else save_to_disk,
            **checkpointables,
        )
        self.path_manager = PathManager
        self._parsed_url_during_load = None

    def load(self, path, *args, **kwargs):
        assert self._parsed_url_during_load is None
        need_sync = False
        logger = logging.getLogger(__name__)
        logger.info("[DetectionCheckpointer] Loading from {} ...".format(path))

        if path and isinstance(self.model, DistributedDataParallel):
            path = self.path_manager.get_local_path(path)
            has_file = os.path.isfile(path)
            all_has_file = comm.all_gather(has_file)
            if not all_has_file[0]:
                raise OSError(f"File {path} not found on main worker.")
            if not all(all_has_file):
                logger.warning(
                    f"Not all workers can read checkpoint {path}. "
                    "Training may fail to fully resume."
                )
                # TODO: broadcast the checkpoint file contents from main
                # worker, and load from it instead.
                need_sync = True
            if not has_file:
                path = None  # don't load if not readable

        if path:
            parsed_url = urlparse(path)
            self._parsed_url_during_load = parsed_url
            path = parsed_url._replace(query="").geturl()  # remove query from filename
            path = self.path_manager.get_local_path(path)
        ret = super().load(path, *args, **kwargs)

        if need_sync:
            logger.info("Broadcasting model states from main worker ...")
            self.model._sync_params_and_buffers()
        self._parsed_url_during_load = None  # reset to None
        return ret

    def _load_file(self, filename):
        if filename.endswith(".pkl"):
            with PathManager.open(filename, "rb") as f:
                data = pickle.load(f, encoding="latin1")
            if "model" in data and "__author__" in data:
                # file is in Detectron2 model zoo format
                self.logger.info("Reading a file from '{}'".format(data["__author__"]))
                return data
            else:
                # assume file is from Caffe2 / Detectron1 model zoo
                if "blobs" in data:
                    # Detection models have "blobs", but ImageNet models don't
                    data = data["blobs"]
                data = {k: v for k, v in data.items() if not k.endswith("_momentum")}
                return {"model": data, "__author__": "Caffe2", "matching_heuristics": True}
        elif filename.endswith(".pyth"):
            # assume file is from pycls; no one else seems to use the ".pyth" extension
            with PathManager.open(filename, "rb") as f:
                data = torch.load(f)
            assert (
                "model_state" in data
            ), f"Cannot load .pyth file {filename}; pycls checkpoints must contain 'model_state'."
            model_state = {
                k: v
                for k, v in data["model_state"].items()
                if not k.endswith("num_batches_tracked")
            }
            return {"model": model_state, "__author__": "pycls", "matching_heuristics": True}

        loaded = self._torch_load(filename)
        if "model" not in loaded:
            loaded = {"model": loaded}
        assert self._parsed_url_during_load is not None, "`_load_file` must be called inside `load`"
        parsed_url = self._parsed_url_during_load
        queries = parse_qs(parsed_url.query)
        if queries.pop("matching_heuristics", "False") == ["True"]:
            loaded["matching_heuristics"] = True
        if len(queries) > 0:
            raise ValueError(
                f"Unsupported query remaining: f{queries}, orginal filename: {parsed_url.geturl()}"
            )
        return loaded

    def _torch_load(self, f):
        return super()._load_file(f)

    def _load_model(self, checkpoint):
        if checkpoint.get("matching_heuristics", False):
            self._convert_ndarray_to_tensor(checkpoint["model"])
            # convert weights by name-matching heuristics
            checkpoint["model"] = align_and_update_state_dicts(
                self.model.state_dict(),
                checkpoint["model"],
                c2_conversion=checkpoint.get("__author__", None) == "Caffe2",
            )
        # for non-caffe2 models, use standard ways to load it
        incompatible = super()._load_model(checkpoint)

        model_buffers = dict(self.model.named_buffers(recurse=False))
        for k in ["pixel_mean", "pixel_std"]:
            # Ignore missing key message about pixel_mean/std.
            # Though they may be missing in old checkpoints, they will be correctly
            # initialized from config anyway.
            if k in model_buffers:
                try:
                    incompatible.missing_keys.remove(k)
                except ValueError:
                    pass
        for k in incompatible.unexpected_keys[:]:
            # Ignore unexpected keys about cell anchors. They exist in old checkpoints
            # but now they are non-persistent buffers and will not be in new checkpoints.
            if "anchor_generator.cell_anchors" in k:
                incompatible.unexpected_keys.remove(k)
        return incompatible

==> supp/code/DiffusionLane/unlanedet/config/__init__.py <==
from .lazy import LazyCall,LazyConfig
from .instantiate import instantiate
from .config import CfgNode

==> supp/code/DiffusionLane/unlanedet/config/compat.py <==
import logging
from typing import List, Optional, Tuple

from .config import CfgNode as CN
from .defaults import _C

__all__ = ["upgrade_config", "downgrade_config"]


def upgrade_config(cfg: CN, to_version: Optional[int] = None) -> CN:
    """
    Upgrade a config from its current version to a newer version.

    Args:
        cfg (CfgNode):
        to_version (int): defaults to the latest version.
    """
    cfg = cfg.clone()
    if to_version is None:
        to_version = _C.VERSION

    assert cfg.VERSION <= to_version, "Cannot upgrade from v{} to v{}!".format(
        cfg.VERSION, to_version
    )
    for k in range(cfg.VERSION, to_version):
        converter = globals()["ConverterV" + str(k + 1)]
        converter.upgrade(cfg)
        cfg.VERSION = k + 1
    return cfg


def downgrade_config(cfg: CN, to_version: int) -> CN:
    """
    Downgrade a config from its current version to an older version.

    Args:
        cfg (CfgNode):
        to_version (int):

    Note:
        A general downgrade of arbitrary configs is not always possible due to the
        different functionalities in different versions.
        The purpose of downgrade is only to recover the defaults in old versions,
        allowing it to load an old partial yaml config.
        Therefore, the implementation only needs to fill in the default values
        in the old version when a general downgrade is not possible.
    """
    cfg = cfg.clone()
    assert cfg.VERSION >= to_version, "Cannot downgrade from v{} to v{}!".format(
        cfg.VERSION, to_version
    )
    for k in range(cfg.VERSION, to_version, -1):
        converter = globals()["ConverterV" + str(k)]
        converter.downgrade(cfg)
        cfg.VERSION = k - 1
    return cfg


def guess_version(cfg: CN, filename: str) -> int:
    """
    Guess the version of a partial config where the VERSION field is not specified.
    Returns the version, or the latest if cannot make a guess.

    This makes it easier for users to migrate.
    """
    logger = logging.getLogger(__name__)

    def _has(name: str) -> bool:
        cur = cfg
        for n in name.split("."):
            if n not in cur:
                return False
            cur = cur[n]
        return True

    # Most users' partial configs have "MODEL.WEIGHT", so guess on it
    ret = None
    if _has("MODEL.WEIGHT") or _has("TEST.AUG_ON"):
        ret = 1

    if ret is not None:
        logger.warning("Config '{}' has no VERSION. Assuming it to be v{}.".format(filename, ret))
    else:
        ret = _C.VERSION
        logger.warning(
            "Config '{}' has no VERSION. Assuming it to be compatible with latest v{}.".format(
                filename, ret
            )
        )
    return ret


def _rename(cfg: CN, old: str, new: str) -> None:
    old_keys = old.split(".")
    new_keys = new.split(".")

    def _set(key_seq: List[str], val: str) -> None:
        cur = cfg
        for k in key_seq[:-1]:
            if k not in cur:
                cur[k] = CN()
            cur = cur[k]
        cur[key_seq[-1]] = val

    def _get(key_seq: List[str]) -> CN:
        cur = cfg
        for k in key_seq:
            cur = cur[k]
        return cur

    def _del(key_seq: List[str]) -> None:
        cur = cfg
        for k in key_seq[:-1]:
            cur = cur[k]
        del cur[key_seq[-1]]
        if len(cur) == 0 and len(key_seq) > 1:
            _del(key_seq[:-1])

    _set(new_keys, _get(old_keys))
    _del(old_keys)


class _RenameConverter:
    """
    A converter that handles simple rename.
    """

    RENAME: List[Tuple[str, str]] = []  # list of tuples of (old name, new name)

    @classmethod
    def upgrade(cls, cfg: CN) -> None:
        for old, new in cls.RENAME:
            _rename(cfg, old, new)

    @classmethod
    def downgrade(cls, cfg: CN) -> None:
        for old, new in cls.RENAME[::-1]:
            _rename(cfg, new, old)


class ConverterV1(_RenameConverter):
    RENAME = [("MODEL.RPN_HEAD.NAME", "MODEL.RPN.HEAD_NAME")]


class ConverterV2(_RenameConverter):
    """
    A large bulk of rename, before public release.
    """

    RENAME = [
        ("MODEL.WEIGHT", "MODEL.WEIGHTS"),
        ("MODEL.PANOPTIC_FPN.SEMANTIC_LOSS_SCALE", "MODEL.SEM_SEG_HEAD.LOSS_WEIGHT"),
        ("MODEL.PANOPTIC_FPN.RPN_LOSS_SCALE", "MODEL.RPN.LOSS_WEIGHT"),
        ("MODEL.PANOPTIC_FPN.INSTANCE_LOSS_SCALE", "MODEL.PANOPTIC_FPN.INSTANCE_LOSS_WEIGHT"),
        ("MODEL.PANOPTIC_FPN.COMBINE_ON", "MODEL.PANOPTIC_FPN.COMBINE.ENABLED"),
        (
            "MODEL.PANOPTIC_FPN.COMBINE_OVERLAP_THRESHOLD",
            "MODEL.PANOPTIC_FPN.COMBINE.OVERLAP_THRESH",
        ),
        (
            "MODEL.PANOPTIC_FPN.COMBINE_STUFF_AREA_LIMIT",
            "MODEL.PANOPTIC_FPN.COMBINE.STUFF_AREA_LIMIT",
        ),
        (
            "MODEL.PANOPTIC_FPN.COMBINE_INSTANCES_CONFIDENCE_THRESHOLD",
            "MODEL.PANOPTIC_FPN.COMBINE.INSTANCES_CONFIDENCE_THRESH",
        ),
        ("MODEL.ROI_HEADS.SCORE_THRESH", "MODEL.ROI_HEADS.SCORE_THRESH_TEST"),
        ("MODEL.ROI_HEADS.NMS", "MODEL.ROI_HEADS.NMS_THRESH_TEST"),
        ("MODEL.RETINANET.INFERENCE_SCORE_THRESHOLD", "MODEL.RETINANET.SCORE_THRESH_TEST"),
        ("MODEL.RETINANET.INFERENCE_TOPK_CANDIDATES", "MODEL.RETINANET.TOPK_CANDIDATES_TEST"),
        ("MODEL.RETINANET.INFERENCE_NMS_THRESHOLD", "MODEL.RETINANET.NMS_THRESH_TEST"),
        ("TEST.DETECTIONS_PER_IMG", "TEST.DETECTIONS_PER_IMAGE"),
        ("TEST.AUG_ON", "TEST.AUG.ENABLED"),
        ("TEST.AUG_MIN_SIZES", "TEST.AUG.MIN_SIZES"),
        ("TEST.AUG_MAX_SIZE", "TEST.AUG.MAX_SIZE"),
        ("TEST.AUG_FLIP", "TEST.AUG.FLIP"),
    ]

    @classmethod
    def upgrade(cls, cfg: CN) -> None:
        super().upgrade(cfg)

        if cfg.MODEL.META_ARCHITECTURE == "RetinaNet":
            _rename(
                cfg, "MODEL.RETINANET.ANCHOR_ASPECT_RATIOS", "MODEL.ANCHOR_GENERATOR.ASPECT_RATIOS"
            )
            _rename(cfg, "MODEL.RETINANET.ANCHOR_SIZES", "MODEL.ANCHOR_GENERATOR.SIZES")
            del cfg["MODEL"]["RPN"]["ANCHOR_SIZES"]
            del cfg["MODEL"]["RPN"]["ANCHOR_ASPECT_RATIOS"]
        else:
            _rename(cfg, "MODEL.RPN.ANCHOR_ASPECT_RATIOS", "MODEL.ANCHOR_GENERATOR.ASPECT_RATIOS")
            _rename(cfg, "MODEL.RPN.ANCHOR_SIZES", "MODEL.ANCHOR_GENERATOR.SIZES")
            del cfg["MODEL"]["RETINANET"]["ANCHOR_SIZES"]
            del cfg["MODEL"]["RETINANET"]["ANCHOR_ASPECT_RATIOS"]
        del cfg["MODEL"]["RETINANET"]["ANCHOR_STRIDES"]

    @classmethod
    def downgrade(cls, cfg: CN) -> None:
        super().downgrade(cfg)

        _rename(cfg, "MODEL.ANCHOR_GENERATOR.ASPECT_RATIOS", "MODEL.RPN.ANCHOR_ASPECT_RATIOS")
        _rename(cfg, "MODEL.ANCHOR_GENERATOR.SIZES", "MODEL.RPN.ANCHOR_SIZES")
        cfg.MODEL.RETINANET.ANCHOR_ASPECT_RATIOS = cfg.MODEL.RPN.ANCHOR_ASPECT_RATIOS
        cfg.MODEL.RETINANET.ANCHOR_SIZES = cfg.MODEL.RPN.ANCHOR_SIZES
        cfg.MODEL.RETINANET.ANCHOR_STRIDES = []  # this is not used anywhere in any version

==> supp/code/DiffusionLane/unlanedet/config/config.py <==
import functools
import inspect
import logging
from fvcore.common.config import CfgNode as _CfgNode

from ..utils.file_io import PathManager


class CfgNode(_CfgNode):
    """
    The same as `fvcore.common.config.CfgNode`, but different in:

    1. Use unsafe yaml loading by default.
       Note that this may lead to arbitrary code execution: you must not
       load a config file from untrusted sources before manually inspecting
       the content of the file.
    2. Support config versioning.
       When attempting to merge an old config, it will convert the old config automatically.

    .. automethod:: clone
    .. automethod:: freeze
    .. automethod:: defrost
    .. automethod:: is_frozen
    .. automethod:: load_yaml_with_base
    .. automethod:: merge_from_list
    .. automethod:: merge_from_other_cfg
    """

    @classmethod
    def _open_cfg(cls, filename):
        return PathManager.open(filename, "r")

    # Note that the default value of allow_unsafe is changed to True
    def merge_from_file(self, cfg_filename: str, allow_unsafe: bool = True) -> None:
        """
        Load content from the given config file and merge it into self.

        Args:
            cfg_filename: config filename
            allow_unsafe: allow unsafe yaml syntax
        """
        assert PathManager.isfile(cfg_filename), f"Config file '{cfg_filename}' does not exist!"
        loaded_cfg = self.load_yaml_with_base(cfg_filename, allow_unsafe=allow_unsafe)
        loaded_cfg = type(self)(loaded_cfg)

        # defaults.py needs to import CfgNode
        from .defaults import _C

        latest_ver = _C.VERSION
        assert (
            latest_ver == self.VERSION
        ), "CfgNode.merge_from_file is only allowed on a config object of latest version!"

        logger = logging.getLogger(__name__)

        loaded_ver = loaded_cfg.get("VERSION", None)
        if loaded_ver is None:
            from .compat import guess_version

            loaded_ver = guess_version(loaded_cfg, cfg_filename)
        assert loaded_ver <= self.VERSION, "Cannot merge a v{} config into a v{} config.".format(
            loaded_ver, self.VERSION
        )

        if loaded_ver == self.VERSION:
            self.merge_from_other_cfg(loaded_cfg)
        else:
            # compat.py needs to import CfgNode
            from .compat import upgrade_config, downgrade_config

            logger.warning(
                "Loading an old v{} config file '{}' by automatically upgrading to v{}. "
                "See docs/CHANGELOG.md for instructions to update your files.".format(
                    loaded_ver, cfg_filename, self.VERSION
                )
            )
            # To convert, first obtain a full config at an old version
            old_self = downgrade_config(self, to_version=loaded_ver)
            old_self.merge_from_other_cfg(loaded_cfg)
            new_config = upgrade_config(old_self)
            self.clear()
            self.update(new_config)

    def dump(self, *args, **kwargs):
        """
        Returns:
            str: a yaml string representation of the config
        """
        # to make it show up in docs
        return super().dump(*args, **kwargs)


global_cfg = CfgNode()


def get_cfg() -> CfgNode:
    """
    Get a copy of the default config.

    Returns:
        a detectron2 CfgNode instance.
    """
    from .defaults import _C

    return _C.clone()


def set_global_cfg(cfg: CfgNode) -> None:
    """
    Let the global config point to the given cfg.

    Assume that the given "cfg" has the key "KEY", after calling
    `set_global_cfg(cfg)`, the key can be accessed by:
    ::
        from detectron2.config import global_cfg
        print(global_cfg.KEY)

    By using a hacky global config, you can access these configs anywhere,
    without having to pass the config object or the values deep into the code.
    This is a hacky feature introduced for quick prototyping / research exploration.
    """
    global global_cfg
    global_cfg.clear()
    global_cfg.update(cfg)


def configurable(init_func=None, *, from_config=None):
    """
    Decorate a function or a class's __init__ method so that it can be called
    with a :class:`CfgNode` object using a :func:`from_config` function that translates
    :class:`CfgNode` to arguments.

    Examples:
    ::
        # Usage 1: Decorator on __init__:
        class A:
            @configurable
            def __init__(self, a, b=2, c=3):
                pass

            @classmethod
            def from_config(cls, cfg):   # 'cfg' must be the first argument
                # Returns kwargs to be passed to __init__
                return {"a": cfg.A, "b": cfg.B}

        a1 = A(a=1, b=2)  # regular construction
        a2 = A(cfg)       # construct with a cfg
        a3 = A(cfg, b=3, c=4)  # construct with extra overwrite

        # Usage 2: Decorator on any function. Needs an extra from_config argument:
        @configurable(from_config=lambda cfg: {"a: cfg.A, "b": cfg.B})
        def a_func(a, b=2, c=3):
            pass

        a1 = a_func(a=1, b=2)  # regular call
        a2 = a_func(cfg)       # call with a cfg
        a3 = a_func(cfg, b=3, c=4)  # call with extra overwrite

    Args:
        init_func (callable): a class's ``__init__`` method in usage 1. The
            class must have a ``from_config`` classmethod which takes `cfg` as
            the first argument.
        from_config (callable): the from_config function in usage 2. It must take `cfg`
            as its first argument.
    """

    if init_func is not None:
        assert (
            inspect.isfunction(init_func)
            and from_config is None
            and init_func.__name__ == "__init__"
        ), "Incorrect use of @configurable. Check API documentation for examples."

        @functools.wraps(init_func)
        def wrapped(self, *args, **kwargs):
            try:
                from_config_func = type(self).from_config
            except AttributeError as e:
                raise AttributeError(
                    "Class with @configurable must have a 'from_config' classmethod."
                ) from e
            if not inspect.ismethod(from_config_func):
                raise TypeError("Class with @configurable must have a 'from_config' classmethod.")

            if _called_with_cfg(*args, **kwargs):
                explicit_args = _get_args_from_config(from_config_func, *args, **kwargs)
                init_func(self, **explicit_args)
            else:
                init_func(self, *args, **kwargs)

        return wrapped

    else:
        if from_config is None:
            return configurable  # @configurable() is made equivalent to @configurable
        assert inspect.isfunction(
            from_config
        ), "from_config argument of configurable must be a function!"

        def wrapper(orig_func):
            @functools.wraps(orig_func)
            def wrapped(*args, **kwargs):
                if _called_with_cfg(*args, **kwargs):
                    explicit_args = _get_args_from_config(from_config, *args, **kwargs)
                    return orig_func(**explicit_args)
                else:
                    return orig_func(*args, **kwargs)

            wrapped.from_config = from_config
            return wrapped

        return wrapper


def _get_args_from_config(from_config_func, *args, **kwargs):
    """
    Use `from_config` to obtain explicit arguments.

    Returns:
        dict: arguments to be used for cls.__init__
    """
    signature = inspect.signature(from_config_func)
    if list(signature.parameters.keys())[0] != "cfg":
        if inspect.isfunction(from_config_func):
            name = from_config_func.__name__
        else:
            name = f"{from_config_func.__self__}.from_config"
        raise TypeError(f"{name} must take 'cfg' as the first argument!")
    support_var_arg = any(
        param.kind in [param.VAR_POSITIONAL, param.VAR_KEYWORD]
        for param in signature.parameters.values()
    )
    if support_var_arg:  # forward all arguments to from_config, if from_config accepts them
        ret = from_config_func(*args, **kwargs)
    else:
        # forward supported arguments to from_config
        supported_arg_names = set(signature.parameters.keys())
        extra_kwargs = {}
        for name in list(kwargs.keys()):
            if name not in supported_arg_names:
                extra_kwargs[name] = kwargs.pop(name)
        ret = from_config_func(*args, **kwargs)
        # forward the other arguments to __init__
        ret.update(extra_kwargs)
    return ret


def _called_with_cfg(*args, **kwargs):
    """
    Returns:
        bool: whether the arguments contain CfgNode and should be considered
            forwarded to from_config.
    """
    from omegaconf import DictConfig

    if len(args) and isinstance(args[0], (_CfgNode, DictConfig)):
        return True
    if isinstance(kwargs.pop("cfg", None), (_CfgNode, DictConfig)):
        return True
    # `from_config`'s first argument is forced to be "cfg".
    # So the above check covers all cases.
    return False

==> supp/code/DiffusionLane/unlanedet/config/defaults.py <==
# Copyright (c) Facebook, Inc. and its affiliates.
from .config import CfgNode as CN

# NOTE: given the new config system
# (https://detectron2.readthedocs.io/en/latest/tutorials/lazyconfigs.html),
# we will stop adding new functionalities to default CfgNode.

# -----------------------------------------------------------------------------
# Convention about Training / Test specific parameters
# -----------------------------------------------------------------------------
# Whenever an argument can be either used for training or for testing, the
# corresponding name will be post-fixed by a _TRAIN for a training parameter,
# or _TEST for a test-specific parameter.
# For example, the number of images during training will be
# IMAGES_PER_BATCH_TRAIN, while the number of images for testing will be
# IMAGES_PER_BATCH_TEST

# -----------------------------------------------------------------------------
# Config definition
# -----------------------------------------------------------------------------

_C = CN()

# The version number, to upgrade from old configs to new ones if any
# changes happen. It's recommended to keep a VERSION in your config file.
_C.VERSION = 2

_C.MODEL = CN()
_C.MODEL.LOAD_PROPOSALS = False
_C.MODEL.MASK_ON = False
_C.MODEL.KEYPOINT_ON = False
_C.MODEL.DEVICE = "cuda"
_C.MODEL.META_ARCHITECTURE = "GeneralizedRCNN"

# Path (a file path, or URL like detectron2://.., https://..) to a checkpoint file
# to be loaded to the model. You can find available models in the model zoo.
_C.MODEL.WEIGHTS = ""

# Values to be used for image normalization (BGR order, since INPUT.FORMAT defaults to BGR).
# To train on images of different number of channels, just set different mean & std.
# Default values are the mean pixel value from ImageNet: [103.53, 116.28, 123.675]
_C.MODEL.PIXEL_MEAN = [103.530, 116.280, 123.675]
# When using pre-trained models in Detectron1 or any MSRA models,
# std has been absorbed into its conv1 weights, so the std needs to be set 1.
# Otherwise, you can use [57.375, 57.120, 58.395] (ImageNet std)
_C.MODEL.PIXEL_STD = [1.0, 1.0, 1.0]


# -----------------------------------------------------------------------------
# INPUT
# -----------------------------------------------------------------------------
_C.INPUT = CN()
# By default, {MIN,MAX}_SIZE options are used in transforms.ResizeShortestEdge.
# Please refer to ResizeShortestEdge for detailed definition.
# Size of the smallest side of the image during training
_C.INPUT.MIN_SIZE_TRAIN = (800,)
# Sample size of smallest side by choice or random selection from range give by
# INPUT.MIN_SIZE_TRAIN
_C.INPUT.MIN_SIZE_TRAIN_SAMPLING = "choice"
# Maximum size of the side of the image during training
_C.INPUT.MAX_SIZE_TRAIN = 1333
# Size of the smallest side of the image during testing. Set to zero to disable resize in testing.
_C.INPUT.MIN_SIZE_TEST = 800
# Maximum size of the side of the image during testing
_C.INPUT.MAX_SIZE_TEST = 1333
# Mode for flipping images used in data augmentation during training
# choose one of ["horizontal, "vertical", "none"]
_C.INPUT.RANDOM_FLIP = "horizontal"

# `True` if cropping is used for data augmentation during training
_C.INPUT.CROP = CN({"ENABLED": False})
# Cropping type. See documentation of `detectron2.data.transforms.RandomCrop` for explanation.
_C.INPUT.CROP.TYPE = "relative_range"
# Size of crop in range (0, 1] if CROP.TYPE is "relative" or "relative_range" and in number of
# pixels if CROP.TYPE is "absolute"
_C.INPUT.CROP.SIZE = [0.9, 0.9]


# Whether the model needs RGB, YUV, HSV etc.
# Should be one of the modes defined here, as we use PIL to read the image:
# https://pillow.readthedocs.io/en/stable/handbook/concepts.html#concept-modes
# with BGR being the one exception. One can set image format to BGR, we will
# internally use RGB for conversion and flip the channels over
_C.INPUT.FORMAT = "BGR"
# The ground truth mask format that the model will use.
# Mask R-CNN supports either "polygon" or "bitmask" as ground truth.
_C.INPUT.MASK_FORMAT = "polygon"  # alternative: "bitmask"


# -----------------------------------------------------------------------------
# Dataset
# -----------------------------------------------------------------------------
_C.DATASETS = CN()
# List of the dataset names for training. Must be registered in DatasetCatalog
# Samples from these datasets will be merged and used as one dataset.
_C.DATASETS.TRAIN = ()
# List of the pre-computed proposal files for training, which must be consistent
# with datasets listed in DATASETS.TRAIN.
_C.DATASETS.PROPOSAL_FILES_TRAIN = ()
# Number of top scoring precomputed proposals to keep for training
_C.DATASETS.PRECOMPUTED_PROPOSAL_TOPK_TRAIN = 2000
# List of the dataset names for testing. Must be registered in DatasetCatalog
_C.DATASETS.TEST = ()
# List of the pre-computed proposal files for test, which must be consistent
# with datasets listed in DATASETS.TEST.
_C.DATASETS.PROPOSAL_FILES_TEST = ()
# Number of top scoring precomputed proposals to keep for test
_C.DATASETS.PRECOMPUTED_PROPOSAL_TOPK_TEST = 1000

# -----------------------------------------------------------------------------
# DataLoader
# -----------------------------------------------------------------------------
_C.DATALOADER = CN()
# Number of data loading threads
_C.DATALOADER.NUM_WORKERS = 4
# If True, each batch should contain only images for which the aspect ratio
# is compatible. This groups portrait images together, and landscape images
# are not batched with portrait images.
_C.DATALOADER.ASPECT_RATIO_GROUPING = True
# Options: TrainingSampler, RepeatFactorTrainingSampler
_C.DATALOADER.SAMPLER_TRAIN = "TrainingSampler"
# Repeat threshold for RepeatFactorTrainingSampler
_C.DATALOADER.REPEAT_THRESHOLD = 0.0
# if True, take square root when computing repeating factor
_C.DATALOADER.REPEAT_SQRT = True
# Tf True, when working on datasets that have instance annotations, the
# training dataloader will filter out images without associated annotations
_C.DATALOADER.FILTER_EMPTY_ANNOTATIONS = True

# ---------------------------------------------------------------------------- #
# Backbone options
# ---------------------------------------------------------------------------- #
_C.MODEL.BACKBONE = CN()

_C.MODEL.BACKBONE.NAME = "build_resnet_backbone"
# Freeze the first several stages so they are not trained.
# There are 5 stages in ResNet. The first is a convolution, and the following
# stages are each group of residual blocks.
_C.MODEL.BACKBONE.FREEZE_AT = 2


# ---------------------------------------------------------------------------- #
# FPN options
# ---------------------------------------------------------------------------- #
_C.MODEL.FPN = CN()
# Names of the input feature maps to be used by FPN
# They must have contiguous power of 2 strides
# e.g., ["res2", "res3", "res4", "res5"]
_C.MODEL.FPN.IN_FEATURES = []
_C.MODEL.FPN.OUT_CHANNELS = 256

# Options: "" (no norm), "GN"
_C.MODEL.FPN.NORM = ""

# Types for fusing the FPN top-down and lateral features. Can be either "sum" or "avg"
_C.MODEL.FPN.FUSE_TYPE = "sum"


# ---------------------------------------------------------------------------- #
# Proposal generator options
# ---------------------------------------------------------------------------- #
_C.MODEL.PROPOSAL_GENERATOR = CN()
# Current proposal generators include "RPN", "RRPN" and "PrecomputedProposals"
_C.MODEL.PROPOSAL_GENERATOR.NAME = "RPN"
# Proposal height and width both need to be greater than MIN_SIZE
# (a the scale used during training or inference)
_C.MODEL.PROPOSAL_GENERATOR.MIN_SIZE = 0


# ---------------------------------------------------------------------------- #
# Anchor generator options
# ---------------------------------------------------------------------------- #
_C.MODEL.ANCHOR_GENERATOR = CN()
# The generator can be any name in the ANCHOR_GENERATOR registry
_C.MODEL.ANCHOR_GENERATOR.NAME = "DefaultAnchorGenerator"
# Anchor sizes (i.e. sqrt of area) in absolute pixels w.r.t. the network input.
# Format: list[list[float]]. SIZES[i] specifies the list of sizes to use for
# IN_FEATURES[i]; len(SIZES) must be equal to len(IN_FEATURES) or 1.
# When len(SIZES) == 1, SIZES[0] is used for all IN_FEATURES.
_C.MODEL.ANCHOR_GENERATOR.SIZES = [[32, 64, 128, 256, 512]]
# Anchor aspect ratios. For each area given in `SIZES`, anchors with different aspect
# ratios are generated by an anchor generator.
# Format: list[list[float]]. ASPECT_RATIOS[i] specifies the list of aspect ratios (H/W)
# to use for IN_FEATURES[i]; len(ASPECT_RATIOS) == len(IN_FEATURES) must be true,
# or len(ASPECT_RATIOS) == 1 is true and aspect ratio list ASPECT_RATIOS[0] is used
# for all IN_FEATURES.
_C.MODEL.ANCHOR_GENERATOR.ASPECT_RATIOS = [[0.5, 1.0, 2.0]]
# Anchor angles.
# list[list[float]], the angle in degrees, for each input feature map.
# ANGLES[i] specifies the list of angles for IN_FEATURES[i].
_C.MODEL.ANCHOR_GENERATOR.ANGLES = [[-90, 0, 90]]
# Relative offset between the center of the first anchor and the top-left corner of the image
# Value has to be in [0, 1). Recommend to use 0.5, which means half stride.
# The value is not expected to affect model accuracy.
_C.MODEL.ANCHOR_GENERATOR.OFFSET = 0.0

# ---------------------------------------------------------------------------- #
# RPN options
# ---------------------------------------------------------------------------- #
_C.MODEL.RPN = CN()
_C.MODEL.RPN.HEAD_NAME = "StandardRPNHead"  # used by RPN_HEAD_REGISTRY

# Names of the input feature maps to be used by RPN
# e.g., ["p2", "p3", "p4", "p5", "p6"] for FPN
_C.MODEL.RPN.IN_FEATURES = ["res4"]
# Remove RPN anchors that go outside the image by BOUNDARY_THRESH pixels
# Set to -1 or a large value, e.g. 100000, to disable pruning anchors
_C.MODEL.RPN.BOUNDARY_THRESH = -1
# IOU overlap ratios [BG_IOU_THRESHOLD, FG_IOU_THRESHOLD]
# Minimum overlap required between an anchor and ground-truth box for the
# (anchor, gt box) pair to be a positive example (IoU >= FG_IOU_THRESHOLD
# ==> positive RPN example: 1)
# Maximum overlap allowed between an anchor and ground-truth box for the
# (anchor, gt box) pair to be a negative examples (IoU < BG_IOU_THRESHOLD
# ==> negative RPN example: 0)
# Anchors with overlap in between (BG_IOU_THRESHOLD <= IoU < FG_IOU_THRESHOLD)
# are ignored (-1)
_C.MODEL.RPN.IOU_THRESHOLDS = [0.3, 0.7]
_C.MODEL.RPN.IOU_LABELS = [0, -1, 1]
# Number of regions per image used to train RPN
_C.MODEL.RPN.BATCH_SIZE_PER_IMAGE = 256
# Target fraction of foreground (positive) examples per RPN minibatch
_C.MODEL.RPN.POSITIVE_FRACTION = 0.5
# Options are: "smooth_l1", "giou", "diou", "ciou"
_C.MODEL.RPN.BBOX_REG_LOSS_TYPE = "smooth_l1"
_C.MODEL.RPN.BBOX_REG_LOSS_WEIGHT = 1.0
# Weights on (dx, dy, dw, dh) for normalizing RPN anchor regression targets
_C.MODEL.RPN.BBOX_REG_WEIGHTS = (1.0, 1.0, 1.0, 1.0)
# The transition point from L1 to L2 loss. Set to 0.0 to make the loss simply L1.
_C.MODEL.RPN.SMOOTH_L1_BETA = 0.0
_C.MODEL.RPN.LOSS_WEIGHT = 1.0
# Number of top scoring RPN proposals to keep before applying NMS
# When FPN is used, this is *per FPN level* (not total)
_C.MODEL.RPN.PRE_NMS_TOPK_TRAIN = 12000
_C.MODEL.RPN.PRE_NMS_TOPK_TEST = 6000
# Number of top scoring RPN proposals to keep after applying NMS
# When FPN is used, this limit is applied per level and then again to the union
# of proposals from all levels
# NOTE: When FPN is used, the meaning of this config is different from Detectron1.
# It means per-batch topk in Detectron1, but per-image topk here.
# See the "find_top_rpn_proposals" function for details.
_C.MODEL.RPN.POST_NMS_TOPK_TRAIN = 2000
_C.MODEL.RPN.POST_NMS_TOPK_TEST = 1000
# NMS threshold used on RPN proposals
_C.MODEL.RPN.NMS_THRESH = 0.7
# Set this to -1 to use the same number of output channels as input channels.
_C.MODEL.RPN.CONV_DIMS = [-1]

# ---------------------------------------------------------------------------- #
# ROI HEADS options
# ---------------------------------------------------------------------------- #
_C.MODEL.ROI_HEADS = CN()
_C.MODEL.ROI_HEADS.NAME = "Res5ROIHeads"
# Number of foreground classes
_C.MODEL.ROI_HEADS.NUM_CLASSES = 80
# Names of the input feature maps to be used by ROI heads
# Currently all heads (box, mask, ...) use the same input feature map list
# e.g., ["p2", "p3", "p4", "p5"] is commonly used for FPN
_C.MODEL.ROI_HEADS.IN_FEATURES = ["res4"]
# IOU overlap ratios [IOU_THRESHOLD]
# Overlap threshold for an RoI to be considered background (if < IOU_THRESHOLD)
# Overlap threshold for an RoI to be considered foreground (if >= IOU_THRESHOLD)
_C.MODEL.ROI_HEADS.IOU_THRESHOLDS = [0.5]
_C.MODEL.ROI_HEADS.IOU_LABELS = [0, 1]
# RoI minibatch size *per image* (number of regions of interest [ROIs]) during training
# Total number of RoIs per training minibatch =
#   ROI_HEADS.BATCH_SIZE_PER_IMAGE * SOLVER.IMS_PER_BATCH
# E.g., a common configuration is: 512 * 16 = 8192
_C.MODEL.ROI_HEADS.BATCH_SIZE_PER_IMAGE = 512
# Target fraction of RoI minibatch that is labeled foreground (i.e. class > 0)
_C.MODEL.ROI_HEADS.POSITIVE_FRACTION = 0.25

# Only used on test mode

# Minimum score threshold (assuming scores in a [0, 1] range); a value chosen to
# balance obtaining high recall with not having too many low precision
# detections that will slow down inference post processing steps (like NMS)
# A default threshold of 0.0 increases AP by ~0.2-0.3 but significantly slows down
# inference.
_C.MODEL.ROI_HEADS.SCORE_THRESH_TEST = 0.05
# Overlap threshold used for non-maximum suppression (suppress boxes with
# IoU >= this threshold)
_C.MODEL.ROI_HEADS.NMS_THRESH_TEST = 0.5
# If True, augment proposals with ground-truth boxes before sampling proposals to
# train ROI heads.
_C.MODEL.ROI_HEADS.PROPOSAL_APPEND_GT = True

# ---------------------------------------------------------------------------- #
# Box Head
# ---------------------------------------------------------------------------- #
_C.MODEL.ROI_BOX_HEAD = CN()
# C4 don't use head name option
# Options for non-C4 models: FastRCNNConvFCHead,
_C.MODEL.ROI_BOX_HEAD.NAME = ""
# Options are: "smooth_l1", "giou", "diou", "ciou"
_C.MODEL.ROI_BOX_HEAD.BBOX_REG_LOSS_TYPE = "smooth_l1"
# The final scaling coefficient on the box regression loss, used to balance the magnitude of its
# gradients with other losses in the model. See also `MODEL.ROI_KEYPOINT_HEAD.LOSS_WEIGHT`.
_C.MODEL.ROI_BOX_HEAD.BBOX_REG_LOSS_WEIGHT = 1.0
# Default weights on (dx, dy, dw, dh) for normalizing bbox regression targets
# These are empirically chosen to approximately lead to unit variance targets
_C.MODEL.ROI_BOX_HEAD.BBOX_REG_WEIGHTS = (10.0, 10.0, 5.0, 5.0)
# The transition point from L1 to L2 loss. Set to 0.0 to make the loss simply L1.
_C.MODEL.ROI_BOX_HEAD.SMOOTH_L1_BETA = 0.0
_C.MODEL.ROI_BOX_HEAD.POOLER_RESOLUTION = 14
_C.MODEL.ROI_BOX_HEAD.POOLER_SAMPLING_RATIO = 0
# Type of pooling operation applied to the incoming feature map for each RoI
_C.MODEL.ROI_BOX_HEAD.POOLER_TYPE = "ROIAlignV2"

_C.MODEL.ROI_BOX_HEAD.NUM_FC = 0
# Hidden layer dimension for FC layers in the RoI box head
_C.MODEL.ROI_BOX_HEAD.FC_DIM = 1024
_C.MODEL.ROI_BOX_HEAD.NUM_CONV = 0
# Channel dimension for Conv layers in the RoI box head
_C.MODEL.ROI_BOX_HEAD.CONV_DIM = 256
# Normalization method for the convolution layers.
# Options: "" (no norm), "GN", "SyncBN".
_C.MODEL.ROI_BOX_HEAD.NORM = ""
# Whether to use class agnostic for bbox regression
_C.MODEL.ROI_BOX_HEAD.CLS_AGNOSTIC_BBOX_REG = False
# If true, RoI heads use bounding boxes predicted by the box head rather than proposal boxes.
_C.MODEL.ROI_BOX_HEAD.TRAIN_ON_PRED_BOXES = False

# Federated loss can be used to improve the training of LVIS
_C.MODEL.ROI_BOX_HEAD.USE_FED_LOSS = False
# Sigmoid cross entrophy is used with federated loss
_C.MODEL.ROI_BOX_HEAD.USE_SIGMOID_CE = False
# The power value applied to image_count when calcualting frequency weight
_C.MODEL.ROI_BOX_HEAD.FED_LOSS_FREQ_WEIGHT_POWER = 0.5
# Number of classes to keep in total
_C.MODEL.ROI_BOX_HEAD.FED_LOSS_NUM_CLASSES = 50

# ---------------------------------------------------------------------------- #
# Cascaded Box Head
# ---------------------------------------------------------------------------- #
_C.MODEL.ROI_BOX_CASCADE_HEAD = CN()
# The number of cascade stages is implicitly defined by the length of the following two configs.
_C.MODEL.ROI_BOX_CASCADE_HEAD.BBOX_REG_WEIGHTS = (
    (10.0, 10.0, 5.0, 5.0),
    (20.0, 20.0, 10.0, 10.0),
    (30.0, 30.0, 15.0, 15.0),
)
_C.MODEL.ROI_BOX_CASCADE_HEAD.IOUS = (0.5, 0.6, 0.7)


# ---------------------------------------------------------------------------- #
# Mask Head
# ---------------------------------------------------------------------------- #
_C.MODEL.ROI_MASK_HEAD = CN()
_C.MODEL.ROI_MASK_HEAD.NAME = "MaskRCNNConvUpsampleHead"
_C.MODEL.ROI_MASK_HEAD.POOLER_RESOLUTION = 14
_C.MODEL.ROI_MASK_HEAD.POOLER_SAMPLING_RATIO = 0
_C.MODEL.ROI_MASK_HEAD.NUM_CONV = 0  # The number of convs in the mask head
_C.MODEL.ROI_MASK_HEAD.CONV_DIM = 256
# Normalization method for the convolution layers.
# Options: "" (no norm), "GN", "SyncBN".
_C.MODEL.ROI_MASK_HEAD.NORM = ""
# Whether to use class agnostic for mask prediction
_C.MODEL.ROI_MASK_HEAD.CLS_AGNOSTIC_MASK = False
# Type of pooling operation applied to the incoming feature map for each RoI
_C.MODEL.ROI_MASK_HEAD.POOLER_TYPE = "ROIAlignV2"


# ---------------------------------------------------------------------------- #
# Keypoint Head
# ---------------------------------------------------------------------------- #
_C.MODEL.ROI_KEYPOINT_HEAD = CN()
_C.MODEL.ROI_KEYPOINT_HEAD.NAME = "KRCNNConvDeconvUpsampleHead"
_C.MODEL.ROI_KEYPOINT_HEAD.POOLER_RESOLUTION = 14
_C.MODEL.ROI_KEYPOINT_HEAD.POOLER_SAMPLING_RATIO = 0
_C.MODEL.ROI_KEYPOINT_HEAD.CONV_DIMS = tuple(512 for _ in range(8))
_C.MODEL.ROI_KEYPOINT_HEAD.NUM_KEYPOINTS = 17  # 17 is the number of keypoints in COCO.

# Images with too few (or no) keypoints are excluded from training.
_C.MODEL.ROI_KEYPOINT_HEAD.MIN_KEYPOINTS_PER_IMAGE = 1
# Normalize by the total number of visible keypoints in the minibatch if True.
# Otherwise, normalize by the total number of keypoints that could ever exist
# in the minibatch.
# The keypoint softmax loss is only calculated on visible keypoints.
# Since the number of visible keypoints can vary significantly between
# minibatches, this has the effect of up-weighting the importance of
# minibatches with few visible keypoints. (Imagine the extreme case of
# only one visible keypoint versus N: in the case of N, each one
# contributes 1/N to the gradient compared to the single keypoint
# determining the gradient direction). Instead, we can normalize the
# loss by the total number of keypoints, if it were the case that all
# keypoints were visible in a full minibatch. (Returning to the example,
# this means that the one visible keypoint contributes as much as each
# of the N keypoints.)
_C.MODEL.ROI_KEYPOINT_HEAD.NORMALIZE_LOSS_BY_VISIBLE_KEYPOINTS = True
# Multi-task loss weight to use for keypoints
# Recommended values:
#   - use 1.0 if NORMALIZE_LOSS_BY_VISIBLE_KEYPOINTS is True
#   - use 4.0 if NORMALIZE_LOSS_BY_VISIBLE_KEYPOINTS is False
_C.MODEL.ROI_KEYPOINT_HEAD.LOSS_WEIGHT = 1.0
# Type of pooling operation applied to the incoming feature map for each RoI
_C.MODEL.ROI_KEYPOINT_HEAD.POOLER_TYPE = "ROIAlignV2"

# ---------------------------------------------------------------------------- #
# Semantic Segmentation Head
# ---------------------------------------------------------------------------- #
_C.MODEL.SEM_SEG_HEAD = CN()
_C.MODEL.SEM_SEG_HEAD.NAME = "SemSegFPNHead"
_C.MODEL.SEM_SEG_HEAD.IN_FEATURES = ["p2", "p3", "p4", "p5"]
# Label in the semantic segmentation ground truth that is ignored, i.e., no loss is calculated for
# the correposnding pixel.
_C.MODEL.SEM_SEG_HEAD.IGNORE_VALUE = 255
# Number of classes in the semantic segmentation head
_C.MODEL.SEM_SEG_HEAD.NUM_CLASSES = 54
# Number of channels in the 3x3 convs inside semantic-FPN heads.
_C.MODEL.SEM_SEG_HEAD.CONVS_DIM = 128
# Outputs from semantic-FPN heads are up-scaled to the COMMON_STRIDE stride.
_C.MODEL.SEM_SEG_HEAD.COMMON_STRIDE = 4
# Normalization method for the convolution layers. Options: "" (no norm), "GN".
_C.MODEL.SEM_SEG_HEAD.NORM = "GN"
_C.MODEL.SEM_SEG_HEAD.LOSS_WEIGHT = 1.0

_C.MODEL.PANOPTIC_FPN = CN()
# Scaling of all losses from instance detection / segmentation head.
_C.MODEL.PANOPTIC_FPN.INSTANCE_LOSS_WEIGHT = 1.0

# options when combining instance & semantic segmentation outputs
_C.MODEL.PANOPTIC_FPN.COMBINE = CN({"ENABLED": True})  # "COMBINE.ENABLED" is deprecated & not used
_C.MODEL.PANOPTIC_FPN.COMBINE.OVERLAP_THRESH = 0.5
_C.MODEL.PANOPTIC_FPN.COMBINE.STUFF_AREA_LIMIT = 4096
_C.MODEL.PANOPTIC_FPN.COMBINE.INSTANCES_CONFIDENCE_THRESH = 0.5


# ---------------------------------------------------------------------------- #
# RetinaNet Head
# ---------------------------------------------------------------------------- #
_C.MODEL.RETINANET = CN()

# This is the number of foreground classes.
_C.MODEL.RETINANET.NUM_CLASSES = 80

_C.MODEL.RETINANET.IN_FEATURES = ["p3", "p4", "p5", "p6", "p7"]

# Convolutions to use in the cls and bbox tower
# NOTE: this doesn't include the last conv for logits
_C.MODEL.RETINANET.NUM_CONVS = 4

# IoU overlap ratio [bg, fg] for labeling anchors.
# Anchors with < bg are labeled negative (0)
# Anchors  with >= bg and < fg are ignored (-1)
# Anchors with >= fg are labeled positive (1)
_C.MODEL.RETINANET.IOU_THRESHOLDS = [0.4, 0.5]
_C.MODEL.RETINANET.IOU_LABELS = [0, -1, 1]

# Prior prob for rare case (i.e. foreground) at the beginning of training.
# This is used to set the bias for the logits layer of the classifier subnet.
# This improves training stability in the case of heavy class imbalance.
_C.MODEL.RETINANET.PRIOR_PROB = 0.01

# Inference cls score threshold, only anchors with score > INFERENCE_TH are
# considered for inference (to improve speed)
_C.MODEL.RETINANET.SCORE_THRESH_TEST = 0.05
# Select topk candidates before NMS
_C.MODEL.RETINANET.TOPK_CANDIDATES_TEST = 1000
_C.MODEL.RETINANET.NMS_THRESH_TEST = 0.5

# Weights on (dx, dy, dw, dh) for normalizing Retinanet anchor regression targets
_C.MODEL.RETINANET.BBOX_REG_WEIGHTS = (1.0, 1.0, 1.0, 1.0)

# Loss parameters
_C.MODEL.RETINANET.FOCAL_LOSS_GAMMA = 2.0
_C.MODEL.RETINANET.FOCAL_LOSS_ALPHA = 0.25
_C.MODEL.RETINANET.SMOOTH_L1_LOSS_BETA = 0.1
# Options are: "smooth_l1", "giou", "diou", "ciou"
_C.MODEL.RETINANET.BBOX_REG_LOSS_TYPE = "smooth_l1"

# One of BN, SyncBN, FrozenBN, GN
# Only supports GN until unshared norm is implemented
_C.MODEL.RETINANET.NORM = ""


# ---------------------------------------------------------------------------- #
# ResNe[X]t options (ResNets = {ResNet, ResNeXt}
# Note that parts of a resnet may be used for both the backbone and the head
# These options apply to both
# ---------------------------------------------------------------------------- #
_C.MODEL.RESNETS = CN()

_C.MODEL.RESNETS.DEPTH = 50
_C.MODEL.RESNETS.OUT_FEATURES = ["res4"]  # res4 for C4 backbone, res2..5 for FPN backbone

# Number of groups to use; 1 ==> ResNet; > 1 ==> ResNeXt
_C.MODEL.RESNETS.NUM_GROUPS = 1

# Options: FrozenBN, GN, "SyncBN", "BN"
_C.MODEL.RESNETS.NORM = "FrozenBN"

# Baseline width of each group.
# Scaling this parameters will scale the width of all bottleneck layers.
_C.MODEL.RESNETS.WIDTH_PER_GROUP = 64

# Place the stride 2 conv on the 1x1 filter
# Use True only for the original MSRA ResNet; use False for C2 and Torch models
_C.MODEL.RESNETS.STRIDE_IN_1X1 = True

# Apply dilation in stage "res5"
_C.MODEL.RESNETS.RES5_DILATION = 1

# Output width of res2. Scaling this parameters will scale the width of all 1x1 convs in ResNet
# For R18 and R34, this needs to be set to 64
_C.MODEL.RESNETS.RES2_OUT_CHANNELS = 256
_C.MODEL.RESNETS.STEM_OUT_CHANNELS = 64

# Apply Deformable Convolution in stages
# Specify if apply deform_conv on Res2, Res3, Res4, Res5
_C.MODEL.RESNETS.DEFORM_ON_PER_STAGE = [False, False, False, False]
# Use True to use modulated deform_conv (DeformableV2, https://arxiv.org/abs/1811.11168);
# Use False for DeformableV1.
_C.MODEL.RESNETS.DEFORM_MODULATED = False
# Number of groups in deformable conv.
_C.MODEL.RESNETS.DEFORM_NUM_GROUPS = 1


# ---------------------------------------------------------------------------- #
# Solver
# ---------------------------------------------------------------------------- #
_C.SOLVER = CN()

# Options: WarmupMultiStepLR, WarmupCosineLR.
# See detectron2/solver/build.py for definition.
_C.SOLVER.LR_SCHEDULER_NAME = "WarmupMultiStepLR"

_C.SOLVER.MAX_ITER = 40000

_C.SOLVER.BASE_LR = 0.001
# The end lr, only used by WarmupCosineLR
_C.SOLVER.BASE_LR_END = 0.0

_C.SOLVER.MOMENTUM = 0.9

_C.SOLVER.NESTEROV = False

_C.SOLVER.WEIGHT_DECAY = 0.0001
# The weight decay that's applied to parameters of normalization layers
# (typically the affine transformation)
_C.SOLVER.WEIGHT_DECAY_NORM = 0.0

_C.SOLVER.GAMMA = 0.1
# The iteration number to decrease learning rate by GAMMA.
_C.SOLVER.STEPS = (30000,)
# Number of decays in WarmupStepWithFixedGammaLR schedule
_C.SOLVER.NUM_DECAYS = 3

_C.SOLVER.WARMUP_FACTOR = 1.0 / 1000
_C.SOLVER.WARMUP_ITERS = 1000
_C.SOLVER.WARMUP_METHOD = "linear"
# Whether to rescale the interval for the learning schedule after warmup
_C.SOLVER.RESCALE_INTERVAL = False

# Save a checkpoint after every this number of iterations
_C.SOLVER.CHECKPOINT_PERIOD = 5000

# Number of images per batch across all machines. This is also the number
# of training images per step (i.e. per iteration). If we use 16 GPUs
# and IMS_PER_BATCH = 32, each GPU will see 2 images per batch.
# May be adjusted automatically if REFERENCE_WORLD_SIZE is set.
_C.SOLVER.IMS_PER_BATCH = 16

# The reference number of workers (GPUs) this config is meant to train with.
# It takes no effect when set to 0.
# With a non-zero value, it will be used by DefaultTrainer to compute a desired
# per-worker batch size, and then scale the other related configs (total batch size,
# learning rate, etc) to match the per-worker batch size.
# See documentation of `DefaultTrainer.auto_scale_workers` for details:
_C.SOLVER.REFERENCE_WORLD_SIZE = 0

# Detectron v1 (and previous detection code) used a 2x higher LR and 0 WD for
# biases. This is not useful (at least for recent models). You should avoid
# changing these and they exist only to reproduce Detectron v1 training if
# desired.
_C.SOLVER.BIAS_LR_FACTOR = 1.0
_C.SOLVER.WEIGHT_DECAY_BIAS = None  # None means following WEIGHT_DECAY

# Gradient clipping
_C.SOLVER.CLIP_GRADIENTS = CN({"ENABLED": False})
# Type of gradient clipping, currently 2 values are supported:
# - "value": the absolute values of elements of each gradients are clipped
# - "norm": the norm of the gradient for each parameter is clipped thus
#   affecting all elements in the parameter
_C.SOLVER.CLIP_GRADIENTS.CLIP_TYPE = "value"
# Maximum absolute value used for clipping gradients
_C.SOLVER.CLIP_GRADIENTS.CLIP_VALUE = 1.0
# Floating point number p for L-p norm to be used with the "norm"
# gradient clipping type; for L-inf, please specify .inf
_C.SOLVER.CLIP_GRADIENTS.NORM_TYPE = 2.0

# Enable automatic mixed precision for training
# Note that this does not change model's inference behavior.
# To use AMP in inference, run inference under autocast()
_C.SOLVER.AMP = CN({"ENABLED": False})

# ---------------------------------------------------------------------------- #
# Specific test options
# ---------------------------------------------------------------------------- #
_C.TEST = CN()
# For end-to-end tests to verify the expected accuracy.
# Each item is [task, metric, value, tolerance]
# e.g.: [['bbox', 'AP', 38.5, 0.2]]
_C.TEST.EXPECTED_RESULTS = []
# The period (in terms of steps) to evaluate the model during training.
# Set to 0 to disable.
_C.TEST.EVAL_PERIOD = 0
# The sigmas used to calculate keypoint OKS. See http://cocodataset.org/#keypoints-eval
# When empty, it will use the defaults in COCO.
# Otherwise it should be a list[float] with the same length as ROI_KEYPOINT_HEAD.NUM_KEYPOINTS.
_C.TEST.KEYPOINT_OKS_SIGMAS = []
# Maximum number of detections to return per image during inference (100 is
# based on the limit established for the COCO dataset).
_C.TEST.DETECTIONS_PER_IMAGE = 100

_C.TEST.AUG = CN({"ENABLED": False})
_C.TEST.AUG.MIN_SIZES = (400, 500, 600, 700, 800, 900, 1000, 1100, 1200)
_C.TEST.AUG.MAX_SIZE = 4000
_C.TEST.AUG.FLIP = True

_C.TEST.PRECISE_BN = CN({"ENABLED": False})
_C.TEST.PRECISE_BN.NUM_ITER = 200

# ---------------------------------------------------------------------------- #
# Misc options
# ---------------------------------------------------------------------------- #
# Directory where output files are written
_C.OUTPUT_DIR = "./output"
# Set seed to negative to fully randomize everything.
# Set seed to positive to use a fixed seed. Note that a fixed seed increases
# reproducibility but does not guarantee fully deterministic behavior.
# Disabling all parallelism further increases reproducibility.
_C.SEED = -1
# Benchmark different cudnn algorithms.
# If input images have very different sizes, this option will have large overhead
# for about 10k iterations. It usually hurts total time, but can benefit for certain models.
# If input images have the same or similar sizes, benchmark is often helpful.
_C.CUDNN_BENCHMARK = False
# Option to set PyTorch matmul and CuDNN's float32 precision. When set to non-empty string,
# the corresponding precision ("highest", "high" or "medium") will be used. The highest
# precision will effectively disable tf32.
_C.FLOAT32_PRECISION = ""
# The period (in terms of steps) for minibatch visualization at train time.
# Set to 0 to disable.
_C.VIS_PERIOD = 0

# global config is for quick hack purposes.
# You can set them in command line or config files,
# and access it with:
#
# from detectron2.config import global_cfg
# print(global_cfg.HACK)
#
# Do not commit any configs into it.
_C.GLOBAL = CN()
_C.GLOBAL.HACK = 1.0

==> supp/code/DiffusionLane/unlanedet/config/instantiate.py <==
import collections.abc as abc
import dataclasses
import logging
from typing import Any

from ..utils.registry import _convert_target_to_string,locate

def dump_dataclass(obj: Any):
    """
    Dump a dataclass recursively into a dict that can be later instantiated.

    Args:
        obj: a dataclass object

    Returns:
        dict
    """
    assert dataclasses.is_dataclass(obj) and not isinstance(
        obj, type
    ), "dump_dataclass() requires an instance of a dataclass."
    ret = {"_target_": _convert_target_to_string(type(obj))}
    for f in dataclasses.fields(obj):
        v = getattr(obj, f.name)
        if dataclasses.is_dataclass(v):
            v = dump_dataclass(v)
        if isinstance(v, (list, tuple)):
            v = [dump_dataclass(x) if dataclasses.is_dataclass(x) else x for x in v]
        ret[f.name] = v
    return ret


def instantiate(cfg):
    """
    Recursively instantiate objects defined in dictionaries by
    "_target_" and arguments.

    Args:
        cfg: a dict-like object with "_target_" that defines the caller, and
            other keys that define the arguments

    Returns:
        object instantiated by cfg
    """
    from omegaconf import ListConfig, DictConfig, OmegaConf

    if isinstance(cfg, ListConfig):
        lst = [instantiate(x) for x in cfg]
        return ListConfig(lst, flags={"allow_objects": True})
    if isinstance(cfg, list):
        # Specialize for list, because many classes take
        # list[objects] as arguments, such as ResNet, DatasetMapper
        return [instantiate(x) for x in cfg]

    # If input is a DictConfig backed by dataclasses (i.e. omegaconf's structured config),
    # instantiate it to the actual dataclass.
    if isinstance(cfg, DictConfig) and dataclasses.is_dataclass(cfg._metadata.object_type):
        return OmegaConf.to_object(cfg)

    if isinstance(cfg, abc.Mapping) and "_target_" in cfg:
        # conceptually equivalent to hydra.utils.instantiate(cfg) with _convert_=all,
        # but faster: https://github.com/facebookresearch/hydra/issues/1200
#        import pdb;pdb.set_trace()
        cfg = {k: instantiate(v) for k, v in cfg.items()}
        cls = cfg.pop("_target_")
        cls = instantiate(cls)

        if isinstance(cls, str):
            cls_name = cls
            cls = locate(cls_name)
            assert cls is not None, cls_name
        else:
            try:
                cls_name = cls.__module__ + "." + cls.__qualname__
            except Exception:
                # target could be anything, so the above could fail
                cls_name = str(cls)
        assert callable(cls), f"_target_ {cls} does not define a callable object"
        try:
            return cls(**cfg)
        except TypeError:
            logger = logging.getLogger(__name__)
            logger.error(f"Error when instantiating {cls_name}!")
            raise
    return cfg  # return as-is if don't know what to do

==> supp/code/DiffusionLane/unlanedet/config/lazy.py <==
import ast
import builtins
import collections.abc as abc
import importlib
import inspect
import logging
import os
import uuid
from contextlib import contextmanager
from copy import deepcopy
from dataclasses import is_dataclass
from typing import List, Tuple, Union
import cloudpickle
import yaml
from omegaconf import DictConfig, ListConfig, OmegaConf, SCMode

from ..utils.file_io import PathManager
from ..utils.registry import _convert_target_to_string


class LazyCall:
    """
    Wrap a callable so that when it's called, the call will not be executed,
    but returns a dict that describes the call.

    LazyCall object has to be called with only keyword arguments. Positional
    arguments are not yet supported.

    Examples:
    ::
        from detectron2.config import instantiate, LazyCall

        layer_cfg = LazyCall(nn.Conv2d)(in_channels=32, out_channels=32)
        layer_cfg.out_channels = 64   # can edit it afterwards
        layer = instantiate(layer_cfg)
    """

    def __init__(self, target):
        if not (callable(target) or isinstance(target, (str, abc.Mapping))):
            raise TypeError(
                f"target of LazyCall must be a callable or defines a callable! Got {target}"
            )
        self._target = target

    def __call__(self, **kwargs):
        if is_dataclass(self._target):
            # omegaconf object cannot hold dataclass type
            # https://github.com/omry/omegaconf/issues/784
            target = _convert_target_to_string(self._target)
        else:
            target = self._target
        kwargs["_target_"] = target

        return DictConfig(content=kwargs, flags={"allow_objects": True})


def _visit_dict_config(cfg, func):
    """
    Apply func recursively to all DictConfig in cfg.
    """
    if isinstance(cfg, DictConfig):
        func(cfg)
        for v in cfg.values():
            _visit_dict_config(v, func)
    elif isinstance(cfg, ListConfig):
        for v in cfg:
            _visit_dict_config(v, func)


def _validate_py_syntax(filename):
    # see also https://github.com/open-mmlab/mmcv/blob/master/mmcv/utils/config.py
    with PathManager.open(filename, "r") as f:
        content = f.read()
    try:
        ast.parse(content)
    except SyntaxError as e:
        raise SyntaxError(f"Config file {filename} has syntax error!") from e


def _cast_to_config(obj):
    # if given a dict, return DictConfig instead
    if isinstance(obj, dict):
        return DictConfig(obj, flags={"allow_objects": True})
    return obj


_CFG_PACKAGE_NAME = "detectron2._cfg_loader"
"""
A namespace to put all imported config into.
"""


def _random_package_name(filename):
    # generate a random package name when loading config files
    return _CFG_PACKAGE_NAME + str(uuid.uuid4())[:4] + "." + os.path.basename(filename)


@contextmanager
def _patch_import():
    """
    Enhance relative import statements in config files, so that they:
    1. locate files purely based on relative location, regardless of packages.
       e.g. you can import file without having __init__
    2. do not cache modules globally; modifications of module states has no side effect
    3. support other storage system through PathManager, so config files can be in the cloud
    4. imported dict are turned into omegaconf.DictConfig automatically
    """
    old_import = builtins.__import__

    def find_relative_file(original_file, relative_import_path, level):
        # NOTE: "from . import x" is not handled. Because then it's unclear
        # if such import should produce `x` as a python module or DictConfig.
        # This can be discussed further if needed.
        relative_import_err = """
Relative import of directories is not allowed within config files.
Within a config file, relative import can only import other config files.
""".replace(
            "\n", " "
        )
        if not len(relative_import_path):
            raise ImportError(relative_import_err)

        cur_file = os.path.dirname(original_file)
        for _ in range(level - 1):
            cur_file = os.path.dirname(cur_file)
        cur_name = relative_import_path.lstrip(".")
        for part in cur_name.split("."):
            cur_file = os.path.join(cur_file, part)
        if not cur_file.endswith(".py"):
            cur_file += ".py"
        if not PathManager.isfile(cur_file):
            cur_file_no_suffix = cur_file[: -len(".py")]
            if PathManager.isdir(cur_file_no_suffix):
                raise ImportError(f"Cannot import from {cur_file_no_suffix}." + relative_import_err)
            else:
                raise ImportError(
                    f"Cannot import name {relative_import_path} from "
                    f"{original_file}: {cur_file} does not exist."
                )
        return cur_file

    def new_import(name, globals=None, locals=None, fromlist=(), level=0):
        if (
            # Only deal with relative imports inside config files
            level != 0
            and globals is not None
            and (globals.get("__package__", "") or "").startswith(_CFG_PACKAGE_NAME)
        ):
            cur_file = find_relative_file(globals["__file__"], name, level)
            _validate_py_syntax(cur_file)
            spec = importlib.machinery.ModuleSpec(
                _random_package_name(cur_file), None, origin=cur_file
            )
            module = importlib.util.module_from_spec(spec)
            module.__file__ = cur_file
            with PathManager.open(cur_file) as f:
                content = f.read()
            exec(compile(content, cur_file, "exec"), module.__dict__)
            for name in fromlist:  # turn imported dict into DictConfig automatically
                val = _cast_to_config(module.__dict__[name])
                module.__dict__[name] = val
            return module
        return old_import(name, globals, locals, fromlist=fromlist, level=level)

    builtins.__import__ = new_import
    yield new_import
    builtins.__import__ = old_import


class LazyConfig:
    """
    Provide methods to save, load, and overrides an omegaconf config object
    which may contain definition of lazily-constructed objects.
    """

    @staticmethod
    def load_rel(filename: str, keys: Union[None, str, Tuple[str, ...]] = None):
        """
        Similar to :meth:`load()`, but load path relative to the caller's
        source file.

        This has the same functionality as a relative import, except that this method
        accepts filename as a string, so more characters are allowed in the filename.
        """
        caller_frame = inspect.stack()[1]
        caller_fname = caller_frame[0].f_code.co_filename
        assert caller_fname != "<string>", "load_rel Unable to find caller"
        caller_dir = os.path.dirname(caller_fname)
        filename = os.path.join(caller_dir, filename)
        return LazyConfig.load(filename, keys)

    @staticmethod
    def load(filename: str, keys: Union[None, str, Tuple[str, ...]] = None):
        """
        Load a config file.

        Args:
            filename: absolute path or relative path w.r.t. the current working directory
            keys: keys to load and return. If not given, return all keys
                (whose values are config objects) in a dict.
        """
        has_keys = keys is not None
        filename = filename.replace("/./", "/")  # redundant
        if os.path.splitext(filename)[1] not in [".py", ".yaml", ".yml"]:
            raise ValueError(f"Config file {filename} has to be a python or yaml file.")
        if filename.endswith(".py"):
            _validate_py_syntax(filename)

            with _patch_import():
                # Record the filename
                module_namespace = {
                    "__file__": filename,
                    "__package__": _random_package_name(filename),
                }
                with PathManager.open(filename) as f:
                    content = f.read()
                # Compile first with filename to:
                # 1. make filename appears in stacktrace
                # 2. make load_rel able to find its parent's (possibly remote) location
                exec(compile(content, filename, "exec"), module_namespace)

            ret = module_namespace
        else:
            with PathManager.open(filename) as f:
                obj = yaml.unsafe_load(f)
            ret = OmegaConf.create(obj, flags={"allow_objects": True})

        if has_keys:
            if isinstance(keys, str):
                return _cast_to_config(ret[keys])
            else:
                return tuple(_cast_to_config(ret[a]) for a in keys)
        else:
            if filename.endswith(".py"):
                # when not specified, only load those that are config objects
                ret = DictConfig(
                    {
                        name: _cast_to_config(value)
                        for name, value in ret.items()
                        if isinstance(value, (DictConfig, ListConfig, dict))
                        and not name.startswith("_")
                    },
                    flags={"allow_objects": True},
                )
            return ret

    @staticmethod
    def save(cfg, filename: str):
        """
        Save a config object to a yaml file.
        Note that when the config dictionary contains complex objects (e.g. lambda),
        it can't be saved to yaml. In that case we will print an error and
        attempt to save to a pkl file instead.

        Args:
            cfg: an omegaconf config object
            filename: yaml file name to save the config file
        """
        logger = logging.getLogger(__name__)
        try:
            cfg = deepcopy(cfg)
        except Exception:
            pass
        else:
            # if it's deep-copyable, then...
            def _replace_type_by_name(x):
                if "_target_" in x and callable(x._target_):
                    try:
                        x._target_ = _convert_target_to_string(x._target_)
                    except AttributeError:
                        pass

            # not necessary, but makes yaml looks nicer
            _visit_dict_config(cfg, _replace_type_by_name)

        save_pkl = False
        try:
            dict = OmegaConf.to_container(
                cfg,
                # Do not resolve interpolation when saving, i.e. do not turn ${a} into
                # actual values when saving.
                resolve=False,
                # Save structures (dataclasses) in a format that can be instantiated later.
                # Without this option, the type information of the dataclass will be erased.
                structured_config_mode=SCMode.INSTANTIATE,
            )
            dumped = yaml.dump(dict, default_flow_style=None, allow_unicode=True, width=9999)
            with PathManager.open(filename, "w") as f:
                f.write(dumped)

            try:
                _ = yaml.unsafe_load(dumped)  # test that it is loadable
            except Exception:
                logger.warning(
                    "The config contains objects that cannot serialize to a valid yaml. "
                    f"{filename} is human-readable but cannot be loaded."
                )
                save_pkl = True
        except Exception:
            logger.exception("Unable to serialize the config to yaml. Error:")
            save_pkl = True

        if save_pkl:
            new_filename = filename + ".pkl"
            try:
                # retry by pickle
                with PathManager.open(new_filename, "wb") as f:
                    cloudpickle.dump(cfg, f)
                logger.warning(f"Config is saved using cloudpickle at {new_filename}.")
            except Exception:
                pass

    @staticmethod
    def apply_overrides(cfg, overrides: List[str]):
        """
        In-place override contents of cfg.

        Args:
            cfg: an omegaconf config object
            overrides: list of strings in the format of "a=b" to override configs.
                See https://hydra.cc/docs/next/advanced/override_grammar/basic/
                for syntax.

        Returns:
            the cfg object
        """

        def safe_update(cfg, key, value):
            parts = key.split(".")
            for idx in range(1, len(parts)):
                prefix = ".".join(parts[:idx])
                v = OmegaConf.select(cfg, prefix, default=None)
                if v is None:
                    break
                if not OmegaConf.is_config(v):
                    raise KeyError(
                        f"Trying to update key {key}, but {prefix} "
                        f"is not a config, but has type {type(v)}."
                    )
            OmegaConf.update(cfg, key, value, merge=True)

        try:
            from hydra.core.override_parser.overrides_parser import OverridesParser

            has_hydra = True
        except ImportError:
            has_hydra = False

        if has_hydra:
            parser = OverridesParser.create()
            overrides = parser.parse_overrides(overrides)
            for o in overrides:
                key = o.key_or_group
                value = o.value()
                if o.is_delete():
                    # TODO support this
                    raise NotImplementedError("deletion is not yet a supported override")
                safe_update(cfg, key, value)
        else:
            # Fallback. Does not support all the features and error checking like hydra.
            for o in overrides:
                key, value = o.split("=")
                try:
                    value = ast.literal_eval(value)
                except NameError:
                    pass
                safe_update(cfg, key, value)
        return cfg

    @staticmethod
    def to_py(cfg, prefix: str = "cfg."):
        """
        Try to convert a config object into Python-like psuedo code.

        Note that perfect conversion is not always possible. So the returned
        results are mainly meant to be human-readable, and not meant to be executed.

        Args:
            cfg: an omegaconf config object
            prefix: root name for the resulting code (default: "cfg.")


        Returns:
            str of formatted Python code
        """
        import black

        cfg = OmegaConf.to_container(cfg, resolve=True)

        def _to_str(obj, prefix=None, inside_call=False):
            if prefix is None:
                prefix = []
            if isinstance(obj, abc.Mapping) and "_target_" in obj:
                # Dict representing a function call
                target = _convert_target_to_string(obj.pop("_target_"))
                args = []
                for k, v in sorted(obj.items()):
                    args.append(f"{k}={_to_str(v, inside_call=True)}")
                args = ", ".join(args)
                call = f"{target}({args})"
                return "".join(prefix) + call
            elif isinstance(obj, abc.Mapping) and not inside_call:
                # Dict that is not inside a call is a list of top-level config objects that we
                # render as one object per line with dot separated prefixes
                key_list = []
                for k, v in sorted(obj.items()):
                    if isinstance(v, abc.Mapping) and "_target_" not in v:
                        key_list.append(_to_str(v, prefix=prefix + [k + "."]))
                    else:
                        key = "".join(prefix) + k
                        key_list.append(f"{key}={_to_str(v)}")
                return "\n".join(key_list)
            elif isinstance(obj, abc.Mapping):
                # Dict that is inside a call is rendered as a regular dict
                return (
                    "{"
                    + ",".join(
                        f"{repr(k)}: {_to_str(v, inside_call=inside_call)}"
                        for k, v in sorted(obj.items())
                    )
                    + "}"
                )
            elif isinstance(obj, list):
                return "[" + ",".join(_to_str(x, inside_call=inside_call) for x in obj) + "]"
            else:
                return repr(obj)

        py_str = _to_str(cfg, prefix=[prefix])
        try:
            return black.format_str(py_str, mode=black.Mode())
        except black.InvalidInput:
            return py_str

==> supp/code/DiffusionLane/unlanedet/data/__init__.py <==
from .transform import *
from .tusimple import TuSimple
from .culane import CULane

==> supp/code/DiffusionLane/unlanedet/data/base_dataset.py <==
import os.path as osp
import os
import numpy as np
import cv2
import torch
from torch.utils.data import Dataset
import torchvision
import logging

from .transform.transforms import Preprocess
from .transform import DataContainer as DC

class BaseDataset(Dataset):
    def __init__(self, data_root, split, cut_height, processes=None,cfg=None):
        self.cfg = cfg
        self.logger = logging.getLogger(__name__)
        self.data_root = data_root
        self.training = 'train' in split 
        self.processes = Preprocess(processes)
        self.cut_height = cut_height

    def __len__(self):
        return len(self.data_infos)

    def __getitem__(self, idx):
        data_info = self.data_infos[idx]
        if not osp.isfile(data_info['img_path']):
            raise FileNotFoundError('cannot find file: {}'.format(data_info['img_path']))

        img = cv2.imread(data_info['img_path'])

        img = img[self.cut_height:, :, :]
        sample = data_info.copy()
        sample.update({'img': img})

        if self.training:
            label = cv2.imread(sample['mask_path'], cv2.IMREAD_UNCHANGED)
            if len(label.shape) > 2:
                label = label[:, :, 0]
            label = label.squeeze()
            label = label[self.cut_height:, :]
            sample.update({'mask': label})

        sample = self.processes(sample)
        meta = {'full_img_path': data_info['img_path'],
                'img_name': data_info['img_name']}
        meta = DC(meta, cpu_only=True)
        sample.update({'meta': meta})


        return sample 

==> supp/code/DiffusionLane/unlanedet/data/build.py <==
import torch
import torch.utils.data as torchdata
import logging
from functools import partial

from .transform.collate import collate
#from ..config import configurable
from ..utils.comm import get_world_size
from ..utils.env import seed_all_rng

def trivial_batch_collator(batch):
    """
    A batch collator that does nothing.
    """
    return batch

def worker_init_reset_seed(worker_id):
    initial_seed = torch.initial_seed() % 2**31
    seed_all_rng(initial_seed + worker_id)

def build_batch_data_loader(
    dataset,
    total_batch_size,
    *,
    num_workers=0,
    collate_fn=None,
    drop_last: bool = True,
    single_gpu_batch_size=None,
    prefetch_factor=2,
    persistent_workers=False,
    pin_memory=False,
    seed=None,
    shuffle = True,
    **kwargs,
):
    """
    Build a batched dataloader. The main differences from `torch.utils.data.DataLoader` are:
    1. support aspect ratio grouping options
    2. use no "batch collation", because this is common for detection training

    Args:
        dataset (torch.utils.data.Dataset): a pytorch map-style or iterable dataset.
        total_batch_size, aspect_ratio_grouping, num_workers, collate_fn: see
            :func:`build_detection_train_loader`.
        single_gpu_batch_size: You can specify either `single_gpu_batch_size` or `total_batch_size`.
            `single_gpu_batch_size` specifies the batch size that will be used for each gpu/process.
            `total_batch_size` allows you to specify the total aggregate batch size across gpus.
            It is an error to supply a value for both.
        drop_last (bool): if ``True``, the dataloader will drop incomplete batches.

    Returns:
        iterable[list]. Length of each list is the batch size of the current
            GPU. Each element in the list comes from the dataset.
    """
    if single_gpu_batch_size:
        if total_batch_size:
            raise ValueError(
                """total_batch_size and single_gpu_batch_size are mutually incompatible.
                Please specify only one. """
            )
        batch_size = single_gpu_batch_size
    else:
        world_size = get_world_size()
        assert (
            total_batch_size > 0 and total_batch_size % world_size == 0
        ), "Total batch size ({}) must be divisible by the number of gpus ({}).".format(
            total_batch_size, world_size
        )
        batch_size = total_batch_size // world_size
    logger = logging.getLogger(__name__)
    logger.info("Making batched data loader with batch_size=%d", batch_size)

    generator = None
    if seed is not None:
        generator = torch.Generator()
        generator.manual_seed(seed)


    return torchdata.DataLoader(
        dataset,
        batch_size=batch_size,
        drop_last=drop_last,
        num_workers=num_workers,
        collate_fn=partial(collate,samples_per_gpu=batch_size),
        # collate_fn=trivial_batch_collator if collate_fn is None else collate_fn,
        worker_init_fn=worker_init_reset_seed,
        prefetch_factor=prefetch_factor if num_workers > 0 else None,
        persistent_workers=persistent_workers,
        pin_memory=pin_memory,
        generator=generator,
        shuffle=shuffle,
        **kwargs,
    )


==> supp/code/DiffusionLane/unlanedet/data/culane.py <==
import os
import os.path as osp
import numpy as np
from .base_dataset import BaseDataset
import cv2
from tqdm import tqdm
import logging

LIST_FILE = {
    'train': 'list/train_gt.txt',
    'val': 'list/test.txt',
    'test': 'list/test.txt',
} 

class CULane(BaseDataset):
    def __init__(self, data_root, split, cut_height, processes=None, cfg=None):
        super().__init__(data_root, split, cut_height, processes=processes, cfg=cfg)
        self.list_path = osp.join(data_root, LIST_FILE[split])
        self.load_annotations()

    def load_annotations(self):
        self.logger.info('Loading CULane annotations...')
        self.data_infos = []
        with open(self.list_path) as list_file:
            for line in list_file:
                infos = self.load_annotation(line.split())
                self.data_infos.append(infos)

    def load_annotation(self, line):
        infos = {}
        img_line = line[0]
        img_line = img_line[1 if img_line[0] == '/' else 0::]
        img_path = os.path.join(self.data_root, img_line)
        infos['img_name'] = img_line 
        infos['img_path'] = img_path
        if len(line) > 1:
            mask_line = line[1]
            mask_line = mask_line[1 if mask_line[0] == '/' else 0::]
            mask_path = os.path.join(self.data_root, mask_line)
            infos['mask_path'] = mask_path

        if len(line) > 2:
            exist_list = [int(l) for l in line[2:]]
            infos['lane_exist'] = np.array(exist_list)

        anno_path = img_path[:-3] + 'lines.txt'  # remove sufix jpg and add lines.txt
        with open(anno_path, 'r') as anno_file:
            data = [list(map(float, line.split())) for line in anno_file.readlines()]
        lanes = [[(lane[i], lane[i + 1]) for i in range(0, len(lane), 2) if lane[i] >= 0 and lane[i + 1] >= 0]
                 for lane in data]
        lanes = [list(set(lane)) for lane in lanes]  # remove duplicated points
        lanes = [lane for lane in lanes if len(lane) > 3]  # remove lanes with less than 2 points

        lanes = [sorted(lane, key=lambda x: x[1]) for lane in lanes]  # sort by y
        infos['lanes'] = lanes

        return infos

==> supp/code/DiffusionLane/unlanedet/data/iterload.py <==
class IterLoader:
    def __init__(self, dataloader, epoch=0):
        self._dataloader = dataloader
        self.iter_loader = iter(self._dataloader)
        self._epoch = epoch

    @property
    def epoch(self):
        return self._epoch

    def __next__(self):
        try:
            data = next(self.iter_loader)
        except StopIteration:
            self._epoch += 1
            self.iter_loader = iter(self._dataloader)
            data = next(self.iter_loader)

        return data

    def __len__(self):
        return len(self._dataloader)

==> supp/code/DiffusionLane/unlanedet/data/transform/__init__.py <==
from .alaug import Alaug
from .collect_lane import CollectLane
from .generate_lane_cls import GenerateLaneCls
from .generate_lane_line import GenerateLaneLine,GenerateLaneLineATT,GenerateLanePts
from .transforms import *
from .datacontainer import DataContainer
from .collect_hm import CollectHm


==> supp/code/DiffusionLane/unlanedet/data/transform/alaug.py <==
import random
import collections
from typing import List

import albumentations as al
import numpy as np
import omegaconf
from omegaconf import DictConfig

def convert_dictconfig_to_dict(config):
    if isinstance(config, DictConfig):
        new_dict = {}
        for key, value in config.items():
            new_dict[key] = convert_dictconfig_to_dict(value)
        return new_dict
    else:
        return config

class Alaug(object):

    def __init__(self, transforms, cfg=None):
        assert isinstance(transforms, collections.abc.Sequence)
        # init as None
        self.__augmentor = None
        # put transforms in a list
        self.transforms = []
        self.bbox_params = None
        self.keypoint_params = None
        transforms = [convert_dictconfig_to_dict(tr) for tr in transforms]
#        transforms = convert_dictconfig_to_dict(transforms)

        
#        import pdb;pdb.set_trace()
        for transform in transforms:
            if isinstance(transform, dict):
                if transform['type'] == 'Compose':
                    self.get_al_params(transform['params'])
                else:
                    transform = self.build_transforms(transform)
                    if transform is not None:
                        self.transforms.append(transform)
            else:
                raise TypeError('transform must be a dict')
        self.build()

    def get_al_params(self, compose):
        if compose['bboxes']:
            self.bbox_params = al.BboxParams(
                format='pascal_voc',
                min_area=0.0,
                min_visibility=0.0,
                label_fields=["bbox_labels"])
        if compose['keypoints']:
            self.keypoint_params = al.KeypointParams(
                format='xy', remove_invisible=False)

    def build_transforms(self, transform):
        if transform['type'] == 'OneOf':
            transforms = transform['transforms']
            choices = []
            for t in transforms:
                parmas = {}
                for key, value in t.items():
                    if key is not 'type':
                        if isinstance(value,omegaconf.listconfig.ListConfig):
                            value = tuple(value)
                        parmas[key] = value

                choice = getattr(al, t['type'])(**parmas)
                choices.append(choice)
            return getattr(al, 'OneOf')(transforms=choices, p=transform['p'])
        parmas = {}
        for key, value in transform.items():
            if key is not 'type':
                if isinstance(value,omegaconf.listconfig.ListConfig):
                    value = tuple(value)
                parmas[key] = value        
        # parmas = {
        #     key: value
        #     for key, value in transform.items() if key is not 'type'
        # }
        return getattr(al, transform['type'])(**parmas)

    def build(self):
        if len(self.transforms) == 0:
            return
        self.__augmentor = al.Compose(
            self.transforms,
            bbox_params=self.bbox_params,
            keypoint_params=self.keypoint_params,
        )

    def cal_sum_list(self, itmes, index):
        sum = 0
        for i in range(index):
            sum += itmes[i]
        return sum

    def __call__(self, data):
        if self.__augmentor is None:
            return data
        img = data['img']
        bboxes = None
        keypoints = None
        masks = None
        if 'gt_bboxes' in data:
            gt_bboxes = data['gt_bboxes']
            bboxes = []
            bbox_labels = []
            for i in range(np.shape(gt_bboxes)[0]):
                if (gt_bboxes[i, 0] == gt_bboxes[i, 2]) | (
                        gt_bboxes[i, 1] == gt_bboxes[i, 3]):
                    pass
                else:
                    b = gt_bboxes[i, :]
                    b = np.concatenate((b, [i]))
                    bboxes.append(b)
                    bbox_labels.append(data['gt_labels'][i])
        else:
            bboxes = None
            bbox_labels = None
        if 'gt_masks' in data:
            masks = data['gt_masks']
        else:
            masks = None

        if 'mask' in data:
            masks = data['mask']

        if 'gt_keypoints' in data:
            keypoints = data["gt_keypoints"]
            kp_group_num = len(keypoints)
            # run aug
            keypoints_index = []
            for k in keypoints:
                keypoints_index.append(int(len(k) / 2))
            keypoints_val = []
            for kps in keypoints:
                num = int(len(kps) / 2)
                for i in range(num):
                    keypoints_val.append(kps[2 * i:2 * i + 2])
            num_keypoints = len(kps) // 2
        else:
            keypoints_val = None

        if 'gt_points' in data:
            points = data["gt_points"]
            p_group_num = len(points)
            # run aug
            points_index = []
            for k in points:
                points_index.append(int(len(k) / 2))
            points_val = []
            for pts in points:
                num = int(len(pts) / 2)
                for i in range(num):
                    points_val.append(pts[2 * i:2 * i + 2])
            num_keypoints = len(points_val) // 2
            if keypoints_val is None:
                keypoints_val = points_val
            else:
                keypoints_val = keypoints_val + points_val

        if 'lanes' in data:
            points_val = []
            for lane in data['lanes']:
                points_val.extend(lane)

            points_index = [len(lane) for lane in data['lanes']]
            keypoints_val = points_val

        aug = self.__augmentor(
            image=img,
            keypoints=keypoints_val,
            bboxes=bboxes,
            mask=masks,
            bbox_labels=bbox_labels)

        data['img'] = aug['image']
        data['img_shape'] = data['img'].shape
        if 'gt_bboxes' in data:
            if aug['bboxes']:
                data['gt_bboxes'] = np.array(aug['bboxes'])[:, :4]
                data['gt_labels'] = np.array(aug['bbox_labels'])
            else:
                return None
        if 'mask' in data:
            data['mask'] = np.array(aug['mask'])

        if 'gt_masks' in data:
            data['gt_masks'] = [np.array(aug['mask'])]

        if 'gt_points' in data or 'lanes' in data:
            start_idx = num_keypoints if 'gt_keypoints' in data else 0
            points = aug['keypoints'][start_idx:]
            kp_list = [[0 for j in range(i * 2)] for i in points_index]
            for i in range(len(points_index)):
                for j in range(points_index[i]):
                    kp_list[i][2 *
                               j] = points[self.cal_sum_list(points_index, i) +
                                           j][0]
                    kp_list[i][2 * j +
                               1] = points[self.cal_sum_list(points_index, i) +
                                           j][1]
            data['gt_points'] = kp_list

        if 'gt_bboxes' in data and kp_group_num == 0:
            return None
        return data

    def __repr__(self):
        format_string = self.__class__.__name__ + '('
        for t in self.transforms:
            format_string += '\n'
            format_string += '    {0}'.format(t)
        format_string += '\n)'
        return format_string

==> supp/code/DiffusionLane/unlanedet/data/transform/collate.py <==
from collections.abc import Mapping, Sequence

import torch
import torch.nn.functional as F
from torch.utils.data.dataloader import default_collate

from .datacontainer import DataContainer


def collate(batch: Sequence, samples_per_gpu: int = 1):
    """Puts each data field into a tensor/DataContainer with outer dimension
    batch size.

    Extend default_collate to add support for
    :type:`~mmcv.parallel.DataContainer`. There are 3 cases.

    1. cpu_only = True, e.g., meta data
    2. cpu_only = False, stack = True, e.g., images tensors
    3. cpu_only = False, stack = False, e.g., gt bboxes
    """

    if not isinstance(batch, Sequence):
        raise TypeError(f'{batch.dtype} is not supported.')

    if isinstance(batch[0], DataContainer):
        stacked = []
        if batch[0].cpu_only:
            for i in range(0, len(batch), samples_per_gpu):
                stacked.append(
                    [sample.data for sample in batch[i:i + samples_per_gpu]])
            return DataContainer(
                stacked, batch[0].stack, batch[0].padding_value, cpu_only=True)
        elif batch[0].stack:
            for i in range(0, len(batch), samples_per_gpu):
                assert isinstance(batch[i].data, torch.Tensor)

                if batch[i].pad_dims is not None:
                    ndim = batch[i].dim()
                    assert ndim > batch[i].pad_dims
                    max_shape = [0 for _ in range(batch[i].pad_dims)]
                    for dim in range(1, batch[i].pad_dims + 1):
                        max_shape[dim - 1] = batch[i].size(-dim)
                    for sample in batch[i:i + samples_per_gpu]:
                        for dim in range(0, ndim - batch[i].pad_dims):
                            assert batch[i].size(dim) == sample.size(dim)
                        for dim in range(1, batch[i].pad_dims + 1):
                            max_shape[dim - 1] = max(max_shape[dim - 1],
                                                     sample.size(-dim))
                    padded_samples = []
                    for sample in batch[i:i + samples_per_gpu]:
                        pad = [0 for _ in range(batch[i].pad_dims * 2)]
                        for dim in range(1, batch[i].pad_dims + 1):
                            pad[2 * dim -
                                1] = max_shape[dim - 1] - sample.size(-dim)
                        padded_samples.append(
                            F.pad(
                                sample.data, pad, value=sample.padding_value))
                    stacked.append(default_collate(padded_samples))
                elif batch[i].pad_dims is None:
                    stacked.append(
                        default_collate([
                            sample.data
                            for sample in batch[i:i + samples_per_gpu]
                        ]))
                else:
                    raise ValueError(
                        'pad_dims should be either None or integers (1-3)')

        else:
            for i in range(0, len(batch), samples_per_gpu):
                stacked.append(
                    [sample.data for sample in batch[i:i + samples_per_gpu]])
        return DataContainer(stacked, batch[0].stack, batch[0].padding_value)
    elif isinstance(batch[0], Sequence):
        transposed = zip(*batch)
        return [collate(samples, samples_per_gpu) for samples in transposed]
    elif isinstance(batch[0], Mapping):
        return {
            key: collate([d[key] for d in batch], samples_per_gpu)
            for key in batch[0]
        }
    else:
        return default_collate(batch)

==> supp/code/DiffusionLane/unlanedet/data/transform/collect_hm.py <==
from functools import cmp_to_key
import random
import copy
from unittest import result
import PIL.Image
import PIL.ImageDraw

import cv2
import numpy as np
from shapely.geometry import Polygon, Point, LineString,MultiLineString
import math

from .datacontainer import DataContainer as DC
from .transforms import to_tensor

def get_line_intersection(x, y, line):
    def in_line_range(val, start, end):
        s = min(start, end)
        e = max(start, end)
        if val >= s and val <= e and s != e:
            return True
        else:
            return False

    def choose_min_reg(val, ref):
        min_val = 1e5
        index = -1
        if len(val) == 0:
            return None
        else:
            for i, v in enumerate(val):
                if abs(v - ref) < min_val:
                    min_val = abs(v - ref)
                    index = i
        return val[index]

    reg_y = []
    reg_x = []

    for i in range(len(line) - 1):
        point_start, point_end = line[i], line[i + 1]
        if in_line_range(x, point_start[0], point_end[0]):
            k = (point_end[1] - point_start[1]) / (
                point_end[0] - point_start[0])
            reg_y.append(k * (x - point_start[0]) + point_start[1])
    reg_y = choose_min_reg(reg_y, y)

    for i in range(len(line) - 1):
        point_start, point_end = line[i], line[i + 1]
        if in_line_range(y, point_start[1], point_end[1]):
            k = (point_end[0] - point_start[0]) / (
                point_end[1] - point_start[1])
            reg_x.append(k * (y - point_start[1]) + point_start[0])
    reg_x = choose_min_reg(reg_x, x)
    return reg_x, reg_y

def extend_line(line, dis=10):
    extended = copy.deepcopy(line)
    start = line[1]
    end = line[0]
    dx = end[0] - start[0]
    dy = end[1] - start[1]
    norm = math.sqrt(dx**2 + dy**2)
    dx = dx / norm
    dy = dy / norm
    extend_point = (start[0] + dx * dis, start[1] + dy * dis)
    extended.insert(0, extend_point)
    return extended

def select_mask_points(ct, r, shape, max_sample=5):

    def in_range(pt, w, h):
        if pt[0] >= 0 and pt[0] < w and pt[1] >= 0 and pt[1] < h:
            return True
        else:
            return False

    h, w = shape[:2]
    valid_points = []
    r = max(int(r // 2), 1)
    start_x, end_x = ct[0] - r, ct[0] + r
    start_y, end_y = ct[1] - r, ct[1] + r
    for x in range(start_x, end_x + 1):
        for y in range(start_y, end_y + 1):
            if x == ct[0] and y == ct[1]:
                continue
            if in_range((x, y), w, h) and cal_dis((x, y), ct) <= r + 0.1:
                valid_points.append([x, y])
    if len(valid_points) > max_sample - 1:
        valid_points = random.sample(valid_points, max_sample - 1)
    valid_points.append([ct[0], ct[1]])
    return valid_points

def gaussian2D(shape, sigma=1):
    m, n = [(ss - 1.) / 2. for ss in shape]
    y, x = np.ogrid[-m:m + 1, -n:n + 1]
    h = np.exp(-(x * x + y * y) / (2 * sigma * sigma))
    h[h < np.finfo(h.dtype).eps * h.max()] = 0
    return h

def draw_umich_gaussian(heatmap, center, radius, k=1):
    diameter = 2 * radius + 1
    gaussian = gaussian2D((diameter, diameter), sigma=diameter / 6)
    x, y = int(center[0]), int(center[1])
    height, width = heatmap.shape[0:2]
    left, right = min(x, radius), min(width - x, radius + 1)
    top, bottom = min(y, radius), min(height - y, radius + 1)
    masked_heatmap = heatmap[y - top:y + bottom, x - left:x + right]
    masked_gaussian = gaussian[radius - top:radius + bottom, radius -
                               left:radius + right]
    if min(masked_gaussian.shape) > 0 and min(
            masked_heatmap.shape) > 0:  # TODO debug
        np.maximum(masked_heatmap, masked_gaussian * k, out=masked_heatmap)
    return heatmap
def draw_theta_headmap(heatmap, center, radius,theta, thre=0.5):
    diameter = 2 * radius + 1
    gaussian = gaussian2D((diameter, diameter), sigma=diameter / 6)
    x, y = int(center[0]), int(center[1])
    height, width = heatmap.shape[0:2]
    left, right = min(x, radius), min(width - x, radius + 1)
    top, bottom = min(y, radius), min(height - y, radius + 1)
    masked_heatmap = heatmap[y - top:y + bottom, x - left:x + right]
    masked_gaussian = gaussian[radius - top:radius + bottom, radius -
                               left:radius + right]
    mask_idx = masked_gaussian.copy()
    masked_gaussian[mask_idx>=thre] = theta
    masked_gaussian[mask_idx<thre] = 0
    if min(masked_gaussian.shape) > 0 and min(
            masked_heatmap.shape) > 0:  # TODO debug
        np.maximum(masked_heatmap, masked_gaussian, out=masked_heatmap)

    return heatmap
def convert_list(p, downscale=None):
    xy = list()
    if downscale is None:
        for i in range(len(p) // 2):
            xy.append((p[2 * i], p[2 * i + 1]))
    else:
        for i in range(len(p) // 2):
            xy.append((p[2 * i] / downscale, p[2 * i + 1] / downscale))
    return xy

def draw_label(mask,
               polygon_in,
               val,
               shape_type='polygon',
               width=3,
               convert=False):
    polygon = copy.deepcopy(polygon_in)
    mask = PIL.Image.fromarray(mask)
    xy = []
    if convert:
        for i in range(len(polygon) // 2):
            xy.append((polygon[2 * i], polygon[2 * i + 1]))
    else:
        for i in range(len(polygon)):
            xy.append((polygon[i][0], polygon[i][1]))

    if shape_type == 'polygon':
        PIL.ImageDraw.Draw(mask).polygon(xy=xy, outline=val, fill=val)
    else:
        PIL.ImageDraw.Draw(mask).line(xy=xy, fill=val, width=width)
    mask = np.array(mask, dtype=np.uint8)
    return mask

def clamp_line(line, box, min_length=0):
    left, top, right, bottom = box
    loss_box = Polygon([[left, top], [right, top], [right, bottom],
                        [left, bottom]])
    line_coords = np.array(line).reshape((-1, 2))
    if line_coords.shape[0] < 2:
        return None
    try:
        line_string = LineString(line_coords)
        I = line_string.intersection(loss_box)
        if I.is_empty:
            return None
        if I.length < min_length:
            return None
        if isinstance(I, LineString):

            pts = list(I.coords)
            return pts
        elif isinstance(I, MultiLineString):
            pts = []
            Istrings = list(I)
            for Istring in Istrings:
                pts += list(Istring.coords)
            return pts
    except:
        return None

def cal_dis(p1, p2):
    return math.sqrt((p1[0] - p2[0])**2 + (p1[1] - p2[1])**2)
#================================================
#                for edge regulation
#================================================
def dis(vec_1,vec_2):
    return ((vec_1[:,0]-vec_2[:,0]) ** 2 + (vec_1[:,1]-vec_2[:,1]) ** 2).reshape(vec_1.shape[0],1)
def cal_cross_point(point_theta):
    # point_theta (y,x,theta) in cv2 x&y 0~1 theta 0~180
    # points (y,x) in Cartesian coordinates then convert to cv2 by 1-*
    x0 = point_theta[:,1]
    y0 = point_theta[:,0]
    y0 = 1- y0
    n = point_theta.shape[0]
    k = np.tan(point_theta[:,2]/180 * math.pi)
    zeros = np.zeros((n,1))
    ones = np.ones((n,1))
    # point 1, x=0, y=? left
    y_out1 = k * 0 + y0 - k*x0
    points_1 = np.hstack((1-y_out1.reshape(n,1),zeros))
    # point 2, x=img_w, y=? right
    y_out2 = k * 1 + y0 - k*x0
    points_2 = np.hstack((1-y_out2.reshape(n,1),ones))
    # point 3, x= ? y=0 bottom
    x_out1 = (0 + k*x0-y0) / k
    points_3 = np.hstack((1-zeros,x_out1.reshape(n,1)))
    points = np.vstack((points_1[np.newaxis,...],points_2[np.newaxis,...],points_3[np.newaxis,...]))
    dis_all = np.hstack((dis(point_theta,points_1),dis(point_theta,points_2),dis(point_theta,points_3)))
    idx = np.argmin(dis_all,axis=1)
    row_idx = np.linspace(0,n-1,n).astype(int)
    point_theta[...,:2] = points[idx,row_idx]
    return point_theta
#================================================
#                end edge regulation
#================================================

class CollectHm(object):
    def __init__(
            self,
            down_scale,
            keys,
            meta_keys=('filename', 'ori_shape', 'img_shape', 'img_norm_cfg'),
            hm_down_scale=None,
            line_width=3,
            max_mask_sample=5,
            perspective=False,
            radius=2,
            theta_thr=None,
            cfg=None,
    ):
        self.meta_keys = meta_keys
        self.keys = keys
        self.cfg = cfg
        self.theta_thr = theta_thr
        self.down_scale = down_scale
        self.hm_down_scale = hm_down_scale if hm_down_scale is not None else down_scale
        self.line_width = line_width
        self.max_mask_sample = max_mask_sample
        self.radius = radius

    def target(self, results):
        def min_dis_one_point(points, idx):
            min_dis = 1e6
            for i in range(len(points)):
                if i == idx:
                    continue
                else:
                    d = cal_dis(points[idx], points[i])
                    if d < min_dis:
                        min_dis = d
            return min_dis

        output_h = self.cfg.img_h
        output_w = self.cfg.img_w
        mask_h = int(output_h // self.down_scale)
        mask_w = int(output_w // self.down_scale)
        hm_h = int(output_h // self.hm_down_scale)
        hm_w = int(output_w // self.hm_down_scale)
        results['hm_shape'] = [hm_h, hm_w]
        results['mask_shape'] = [mask_h, mask_w]
        ratio_hm_mask = self.down_scale / self.hm_down_scale

        # gt init
        gt_hm = np.zeros((1, hm_h, hm_w), np.float32)
        shape_hm = np.zeros((1, hm_h, hm_w), np.float32)
        shape_hm_mask = np.zeros((1, hm_h, hm_w), np.float32)
        # gt heatmap and ins of bank
        gt_points = results['gt_points']
        thetas = results['lane_line'][:,4]
        lengths = results['lane_line'][:,5]
        valid_lane_mask = thetas>0
        # gt_points = results['lanes']
        valid_gt = []
        for lane_id,pts in enumerate(gt_points):
            id_class = 1
            pts = convert_list(pts, self.down_scale)
            pts = sorted(pts, key=cmp_to_key(lambda a, b: b[-1] - a[-1]))
            pts = clamp_line(pts, box=[0, 0, mask_w - 1, mask_h - 1], min_length=1)

            if pts is not None and len(pts) >= 1:
                valid_gt.append([pts, id_class - 1])

        gt_hm_lane_ends = []
        if "do_mask" in self.cfg:
            do_mask = self.cfg.do_mask
        else:
            do_mask = False
        if do_mask:
        #================================================
        #                edge_start_points
        #================================================
            thetas = results['lane_line'][:,4][valid_lane_mask]
            lengths = results['lane_line'][:,5][valid_lane_mask]
            edge_start_pts = results['lane_line'][:,2:4][valid_lane_mask]
            edge_start_pts = cal_cross_point(np.hstack((edge_start_pts,thetas.reshape(-1,1))))
            for lane_id,start_pts in enumerate(edge_start_pts):
                # 0～99
                point = (start_pts[1]*mask_w-1 if start_pts[1] == 1 else start_pts[1]*mask_w,start_pts[0]*mask_h-1)
                theta = thetas[lane_id]
                length = lengths[lane_id]
                gt_hm_lane_ends.append([point,theta,length,start_pts[...,[1,0]]*np.array([self.cfg.img_w,self.cfg.img_h])])        
        else:
            # draw gt_hm_lane
            true_pts = []
            id_range = min(len(valid_gt),len(thetas))
            for lane_id in range(id_range):
                l = valid_gt[lane_id]
                point = (l[0][0][0] * ratio_hm_mask, l[0][0][1] * ratio_hm_mask)
                try:
                    theta = thetas[lane_id]
                except:
                    print(lane_id,len(thetas))
                length = lengths[lane_id]
                # if self.cfg.dataset_type == 'VIL':
                org_x,org_y = l[0][0][0]*self.down_scale,l[0][0][1]*self.down_scale
                true_pts.append([org_x,org_y])
                results['lane_line'][lane_id,2] = org_y / self.cfg.img_h
                results['lane_line'][lane_id,3] = org_x / self.cfg.img_w
                gt_hm_lane_ends.append([point,theta,length,[org_x,org_y]])
        radius = [self.radius for _ in range(len(gt_hm_lane_ends))]
        
        # if self.cfg.dataset_type == 'VIL' and len(results['lane_line'][valid_lane_mask]) > 0:
        #     new_lane = relocate2mid(proposals=results['lane_line'][valid_lane_mask],sps=np.array(true_pts),cfg=self.cfg)
        #     results['lane_line'][valid_lane_mask] = new_lane

        for (end_point,theta,length,pt), r in zip(gt_hm_lane_ends, radius):
            pt_int = [int(end_point[0]), int(end_point[1])]
            draw_umich_gaussian(gt_hm[0], pt_int, r)
            draw_theta_headmap(shape_hm[0],pt_int,r,theta=theta,thre=self.theta_thr)
        shape_hm_mask[shape_hm[0].reshape(shape_hm_mask.shape)>0]=1
        results['gt_hm'] = gt_hm
        results['shape_hm'] = shape_hm
        results['shape_hm_mask'] = shape_hm_mask
        return True

    def __call__(self, results):
        data = {}
        img_meta = {}

        valid = self.target(results)
        if not valid:
            return None
        for key in self.meta_keys:
            img_meta[key] = results[key]
        data['img_metas'] = DC(img_meta, cpu_only=True)
        for key in self.keys:
            data[key] = results[key]
        return data

==> supp/code/DiffusionLane/unlanedet/data/transform/collect_lane.py <==
from functools import cmp_to_key
import random
import copy
import PIL.Image
import PIL.ImageDraw

import cv2
import numpy as np
from shapely.geometry import Polygon, Point, LineString
import math

from .datacontainer import DataContainer as DC

def get_line_intersection(x, y, line):
    def in_line_range(val, start, end):
        s = min(start, end)
        e = max(start, end)
        if val >= s and val <= e and s != e:
            return True
        else:
            return False

    def choose_min_reg(val, ref):
        min_val = 1e5
        index = -1
        if len(val) == 0:
            return None
        else:
            for i, v in enumerate(val):
                if abs(v - ref) < min_val:
                    min_val = abs(v - ref)
                    index = i
        return val[index]

    reg_y = []
    reg_x = []

    for i in range(len(line) - 1):
        point_start, point_end = line[i], line[i + 1]
        if in_line_range(x, point_start[0], point_end[0]):
            k = (point_end[1] - point_start[1]) / (
                point_end[0] - point_start[0])
            reg_y.append(k * (x - point_start[0]) + point_start[1])
    reg_y = choose_min_reg(reg_y, y)

    for i in range(len(line) - 1):
        point_start, point_end = line[i], line[i + 1]
        if in_line_range(y, point_start[1], point_end[1]):
            k = (point_end[0] - point_start[0]) / (
                point_end[1] - point_start[1])
            reg_x.append(k * (y - point_start[1]) + point_start[0])
    reg_x = choose_min_reg(reg_x, x)
    return reg_x, reg_y

def extend_line(line, dis=10):
    extended = copy.deepcopy(line)
    start = line[1]
    end = line[0]
    dx = end[0] - start[0]
    dy = end[1] - start[1]
    norm = math.sqrt(dx**2 + dy**2)
    dx = dx / norm
    dy = dy / norm
    extend_point = (start[0] + dx * dis, start[1] + dy * dis)
    extended.insert(0, extend_point)
    return extended

def select_mask_points(ct, r, shape, max_sample=5):

    def in_range(pt, w, h):
        if pt[0] >= 0 and pt[0] < w and pt[1] >= 0 and pt[1] < h:
            return True
        else:
            return False

    h, w = shape[:2]
    valid_points = []
    r = max(int(r // 2), 1)
    start_x, end_x = ct[0] - r, ct[0] + r
    start_y, end_y = ct[1] - r, ct[1] + r
    for x in range(start_x, end_x + 1):
        for y in range(start_y, end_y + 1):
            if x == ct[0] and y == ct[1]:
                continue
            if in_range((x, y), w, h) and cal_dis((x, y), ct) <= r + 0.1:
                valid_points.append([x, y])
    if len(valid_points) > max_sample - 1:
        valid_points = random.sample(valid_points, max_sample - 1)
    valid_points.append([ct[0], ct[1]])
    return valid_points

def gaussian2D(shape, sigma=1):
    m, n = [(ss - 1.) / 2. for ss in shape]
    y, x = np.ogrid[-m:m + 1, -n:n + 1]
    h = np.exp(-(x * x + y * y) / (2 * sigma * sigma))
    h[h < np.finfo(h.dtype).eps * h.max()] = 0
    return h

def draw_umich_gaussian(heatmap, center, radius, k=1):
    diameter = 2 * radius + 1
    gaussian = gaussian2D((diameter, diameter), sigma=diameter / 6)
    x, y = int(center[0]), int(center[1])
    height, width = heatmap.shape[0:2]
    left, right = min(x, radius), min(width - x, radius + 1)
    top, bottom = min(y, radius), min(height - y, radius + 1)
    masked_heatmap = heatmap[y - top:y + bottom, x - left:x + right]
    masked_gaussian = gaussian[radius - top:radius + bottom, radius -
                               left:radius + right]
    if min(masked_gaussian.shape) > 0 and min(
            masked_heatmap.shape) > 0:  # TODO debug
        np.maximum(masked_heatmap, masked_gaussian * k, out=masked_heatmap)
    return heatmap

def convert_list(p, downscale=None):
    xy = list()
    if downscale is None:
        for i in range(len(p) // 2):
            xy.append((p[2 * i], p[2 * i + 1]))
    else:
        for i in range(len(p) // 2):
            xy.append((p[2 * i] / downscale, p[2 * i + 1] / downscale))
    return xy

def draw_label(mask,
               polygon_in,
               val,
               shape_type='polygon',
               width=3,
               convert=False):
    polygon = copy.deepcopy(polygon_in)
    mask = PIL.Image.fromarray(mask)
    xy = []
    if convert:
        for i in range(len(polygon) // 2):
            xy.append((polygon[2 * i], polygon[2 * i + 1]))
    else:
        for i in range(len(polygon)):
            xy.append((polygon[i][0], polygon[i][1]))

    if shape_type == 'polygon':
        PIL.ImageDraw.Draw(mask).polygon(xy=xy, outline=val, fill=val)
    else:
        PIL.ImageDraw.Draw(mask).line(xy=xy, fill=val, width=width)
    mask = np.array(mask, dtype=np.uint8)
    return mask


def clamp_line(line, box, min_length=0):
    left, top, right, bottom = box
    loss_box = Polygon([[left, top], [right, top], [right, bottom],
                        [left, bottom]])
    line_coords = np.array(line).reshape((-1, 2))
    if line_coords.shape[0] < 2:
        return None
    try:
        line_string = LineString(line_coords)
        I = line_string.intersection(loss_box)
        if I.is_empty:
            return None
        if I.length < min_length:
            return None
        if isinstance(I, LineString):

            pts = list(I.coords)
            return pts
        elif isinstance(I, MultiLineString):
            pts = []
            Istrings = list(I)
            for Istring in Istrings:
                pts += list(Istring.coords)
            return pts
    except:
        return None

def cal_dis(p1, p2):
    return math.sqrt((p1[0] - p2[0])**2 + (p1[1] - p2[1])**2)

class CollectLane(object):
    def __init__(
            self,
            down_scale,
            keys,
            meta_keys=('filename', 'ori_shape', 'img_shape', 'img_norm_cfg'),
            hm_down_scale=None,
            line_width=3,
            max_mask_sample=5,
            perspective=False,
            radius=2,
            cfg=None,
    ):
        self.meta_keys = meta_keys
        self.keys = keys
        self.cfg = cfg
        self.down_scale = down_scale
        self.hm_down_scale = hm_down_scale if hm_down_scale is not None else down_scale
        self.line_width = line_width
        self.max_mask_sample = max_mask_sample
        self.radius = radius

    def target(self, results):
        def min_dis_one_point(points, idx):
            min_dis = 1e6
            for i in range(len(points)):
                if i == idx:
                    continue
                else:
                    d = cal_dis(points[idx], points[i])
                    if d < min_dis:
                        min_dis = d
            return min_dis

        output_h = self.cfg.img_h
        output_w = self.cfg.img_w
        mask_h = int(output_h // self.down_scale)
        mask_w = int(output_w // self.down_scale)
        hm_h = int(output_h // self.hm_down_scale)
        hm_w = int(output_w // self.hm_down_scale)
        results['hm_shape'] = [hm_h, hm_w]
        results['mask_shape'] = [mask_h, mask_w]
        ratio_hm_mask = self.down_scale / self.hm_down_scale

        # gt init
        gt_hm = np.zeros((1, hm_h, hm_w), np.float32)
        gt_masks = []

        # gt heatmap and ins of bank
        gt_points = results['gt_points']
        # gt_points = results['lanes']
        valid_gt = []
        for pts in gt_points:
            id_class = 1
            pts = convert_list(pts, self.down_scale)
            pts = sorted(pts, key=cmp_to_key(lambda a, b: b[-1] - a[-1]))
            pts = clamp_line(
                pts, box=[0, 0, mask_w - 1, mask_h - 1], min_length=1)
            if pts is not None and len(pts) > 1:
                valid_gt.append([pts, id_class - 1])

        # draw gt_hm_lane
        gt_hm_lane_ends = []
        for l in valid_gt:
            label = l[1]
            point = (l[0][0][0] * ratio_hm_mask, l[0][0][1] * ratio_hm_mask)
            gt_hm_lane_ends.append([point, l[0]])
        radius = [self.radius for _ in range(len(gt_hm_lane_ends))]


        for (end_point, line), r in zip(gt_hm_lane_ends, radius):
            pos = np.zeros((mask_h), np.float32)
            pos_mask = np.zeros((mask_h), np.float32)
            pt_int = [int(end_point[0]), int(end_point[1])]
            draw_umich_gaussian(gt_hm[0], pt_int, r)
            line_array = np.array(line)
            y_min, y_max = int(np.min(line_array[:, 1])), int(
                np.max(line_array[:, 1]))
            mask_points = select_mask_points(
                pt_int, r, (hm_h, hm_w), max_sample=self.max_mask_sample)
            reg = np.zeros((1, mask_h, mask_w), np.float32)
            reg_mask = np.zeros((1, mask_h, mask_w), np.float32)

            extended_line = extend_line(line)
            line_array = np.array(line)
            y_min, y_max = np.min(line_array[:, 1]), np.max(line_array[:, 1])
            # regression
            m = np.zeros((mask_h, mask_w), np.uint8)
            lane_range = np.zeros((1, mask_h), np.int64)
            line_array = np.array(line)

            polygon = np.array(extended_line)
            polygon_map = draw_label(
                m, polygon, 1, 'line', width=self.line_width + 9) > 0
            for y in range(polygon_map.shape[0]):
                for x in np.where(polygon_map[y, :])[0]:
                    reg_x, _ = get_line_intersection(x, y, line)
                    # kps and kps_mask:
                    if reg_x is not None:
                        offset = reg_x - x
                        reg[0, y, x] = offset
                        if abs(offset) < 10:
                            reg_mask[0, y, x] = 1
                        if y >= y_min and y <= y_max:
                            pos[y] = reg_x
                            pos_mask[y] = 1
                        lane_range[:, y] = 1


            gt_masks.append({
                'reg': reg,
                'reg_mask': reg_mask,
                'points': mask_points,
                'row': pos,
                'row_mask': pos_mask,
                'range': lane_range,
                'label': 0
            })

        results['gt_hm'] = gt_hm
        results['gt_masks'] = gt_masks
        results['down_scale'] = self.down_scale
        results['hm_down_scale'] = self.hm_down_scale
        return True

    def __call__(self, results):
        data = {}
        img_meta = {}

        valid = self.target(results)
        if not valid:
            return None
        for key in self.meta_keys:
            img_meta[key] = results[key]
        data['img_metas'] = DC(img_meta, cpu_only=True)
        for key in self.keys:
            data[key] = results[key]
        return data

==> supp/code/DiffusionLane/unlanedet/data/transform/datacontainer.py <==
import functools
from typing import Callable, Type, Union

import numpy as np
import torch

def assert_tensor_type(func: Callable) -> Callable:

    @functools.wraps(func)
    def wrapper(*args, **kwargs):
        if not isinstance(args[0].data, torch.Tensor):
            raise AttributeError(
                f'{args[0].__class__.__name__} has no attribute '
                f'{func.__name__} for type {args[0].datatype}')
        return func(*args, **kwargs)

    return wrapper


class DataContainer:
    """A container for any type of objects.

    Typically tensors will be stacked in the collate function and sliced along
    some dimension in the scatter function. This behavior has some limitations.
    1. All tensors have to be the same size.
    2. Types are limited (numpy array or Tensor).

    We design `DataContainer` and `MMDataParallel` to overcome these
    limitations. The behavior can be either of the following.

    - copy to GPU, pad all tensors to the same size and stack them
    - copy to GPU without stacking
    - leave the objects as is and pass it to the model
    - pad_dims specifies the number of last few dimensions to do padding
    """

    def __init__(self,
                 data: Union[torch.Tensor, np.ndarray],
                 stack: bool = False,
                 padding_value: int = 0,
                 cpu_only: bool = False,
                 pad_dims: int = 2):
        self._data = data
        self._cpu_only = cpu_only
        self._stack = stack
        self._padding_value = padding_value
        assert pad_dims in [None, 1, 2, 3]
        self._pad_dims = pad_dims

    def __repr__(self) -> str:
        return f'{self.__class__.__name__}({repr(self.data)})'

    def __len__(self) -> int:
        return len(self._data)

    @property
    def data(self) -> Union[torch.Tensor, np.ndarray]:
        return self._data

    @property
    def datatype(self) -> Union[Type, str]:
        if isinstance(self.data, torch.Tensor):
            return self.data.type()
        else:
            return type(self.data)

    @property
    def cpu_only(self) -> bool:
        return self._cpu_only

    @property
    def stack(self) -> bool:
        return self._stack

    @property
    def padding_value(self) -> int:
        return self._padding_value

    @property
    def pad_dims(self) -> int:
        return self._pad_dims

    @assert_tensor_type
    def size(self, *args, **kwargs) -> torch.Size:
        return self.data.size(*args, **kwargs)

    @assert_tensor_type
    def dim(self) -> int:
        return self.data.dim()

==> supp/code/DiffusionLane/unlanedet/data/transform/generate_lane_cls.py <==
import os.path as osp
import numpy as np
import cv2
import os
import json
import torchvision


tusimple_row_anchor = [ 64,  68,  72,  76,  80,  84,  88,  92,  96, 100, 104, 108, 112,
            116, 120, 124, 128, 132, 136, 140, 144, 148, 152, 156, 160, 164,
            168, 172, 176, 180, 184, 188, 192, 196, 200, 204, 208, 212, 216,
            220, 224, 228, 232, 236, 240, 244, 248, 252, 256, 260, 264, 268,
            272, 276, 280, 284]

culane_row_anchor = [121, 131, 141, 150, 160, 170, 180, 189, 199, 209, 219, 228, 238, 248, 258, 267, 277, 287]

def find_start_pos(row_sample,start_line):
    l,r = 0,len(row_sample)-1
    while True:
        mid = int((l+r)/2)
        if r - l == 1:
            return r
        if row_sample[mid] < start_line:
            l = mid
        if row_sample[mid] > start_line:
            r = mid
        if row_sample[mid] == start_line:
            return mid

def _grid_pts(pts, num_cols, w):
    # pts : numlane,n,2
    num_lane, n, n2 = pts.shape
    col_sample = np.linspace(0, w - 1, num_cols)

    assert n2 == 2
    to_pts = np.zeros((n, num_lane))
    tot_len = col_sample[1] - col_sample[0]
    for i in range(num_lane):
        pti = pts[i, :, 1]
        to_pts[:, i] = np.asarray(
            [int(pt // tot_len) if pt != -1 else num_cols for pt in pti])
    return to_pts.astype(int)


class GenerateLaneCls(object):
    def __init__(self, row_anchor, num_cols, num_classes, cfg=None):
        self.row_anchor = eval(row_anchor)
        self.num_cols = num_cols
        self.num_classes = num_classes

    def __call__(self, sample):
        label = sample['mask']
        h, w = label.shape
        if h != 288:
            scale_f = lambda x : int((x * 1.0/288) * h)
            sample_tmp = list(map(scale_f, self.row_anchor))

        all_idx = np.zeros((self.num_classes, len(sample_tmp),2))
        for i,r in enumerate(sample_tmp):
            label_r = np.asarray(label)[int(round(r))]
            for lane_idx in range(1, self.num_classes+1):
                pos = np.where(label_r == lane_idx)[0]
                if len(pos) == 0:
                    all_idx[lane_idx - 1, i, 0] = r
                    all_idx[lane_idx - 1, i, 1] = -1
                    continue
                pos = np.mean(pos)
                all_idx[lane_idx - 1, i, 0] = r
                all_idx[lane_idx - 1, i, 1] = pos

        all_idx_cp = all_idx.copy()
        for i in range(self.num_classes):
            if np.all(all_idx_cp[i,:,1] == -1):
                continue

            valid = all_idx_cp[i,:,1] != -1
            valid_idx = all_idx_cp[i,valid,:]
            if valid_idx[-1,0] == all_idx_cp[0,-1,0]:
                continue
            if len(valid_idx) < 6:
                continue

            valid_idx_half = valid_idx[len(valid_idx) // 2:,:]
            p = np.polyfit(valid_idx_half[:,0], valid_idx_half[:,1],deg = 1)
            start_line = valid_idx_half[-1,0]
            pos = find_start_pos(all_idx_cp[i,:,0],start_line) + 1
            
            fitted = np.polyval(p,all_idx_cp[i,pos:,0])
            fitted = np.array([-1  if y < 0 or y > w-1 else y for y in fitted])

            assert np.all(all_idx_cp[i,pos:,1] == -1)
            all_idx_cp[i,pos:,1] = fitted
        # if -1 in all_idx[:, :, 0]:
        #     pdb.set_trace()
        sample['cls_label'] = _grid_pts(all_idx_cp, self.num_cols, w)
        return sample

==> supp/code/DiffusionLane/unlanedet/data/transform/generate_lane_line.py <==
import os.path as osp
import numpy as np
import math
import imgaug.augmenters as iaa
from imgaug.augmenters import Resize
from imgaug.augmentables.lines import LineString, LineStringsOnImage
from scipy.interpolate import InterpolatedUnivariateSpline
from imgaug.augmentables.segmaps import SegmentationMapsOnImage
from omegaconf import DictConfig

def convert_dictconfig_to_dict(config):
    if isinstance(config, DictConfig):
        new_dict = {}
        for key, value in config.items():
            new_dict[key] = convert_dictconfig_to_dict(value)
        return new_dict
    else:
        return config

def CLRTransforms(img_h, img_w):
    return [
        dict(name='Resize',
             parameters=dict(size=dict(height=img_h, width=img_w)),
             p=1.0),
        dict(name='HorizontalFlip', parameters=dict(p=1.0), p=0.5),
        dict(name='Affine',
             parameters=dict(translate_percent=dict(x=(-0.1, 0.1),
                                                    y=(-0.1, 0.1)),
                             rotate=(-10, 10),
                             scale=(0.8, 1.2)),
             p=0.7),
        dict(name='Resize',
             parameters=dict(size=dict(height=img_h, width=img_w)),
             p=1.0),
    ]

class GenerateLaneLine(object):
    def __init__(self, transforms=None, cfg=None, training=True):
        self.transforms = transforms
        self.img_w, self.img_h = cfg.img_w, cfg.img_h
        self.num_points = cfg.num_points
        self.n_offsets = cfg.num_points
        self.n_strips = cfg.num_points - 1
        self.strip_size = self.img_h / self.n_strips
        self.max_lanes = cfg.max_lanes
        self.offsets_ys = np.arange(self.img_h, -1, -self.strip_size)
        self.cfg = cfg
        self.training = training

        if transforms is None:
            transforms = CLRTransforms(self.img_h, self.img_w)

        if transforms is not None:
            transforms = [convert_dictconfig_to_dict(aug) for aug in transforms]
            img_transforms = []
            for aug in transforms:
                p = aug['p']
                if aug['name'] != 'OneOf':
                    img_transforms.append(
                        iaa.Sometimes(p=p,
                                      then_list=getattr(
                                          iaa,
                                          aug['name'])(**aug['parameters'])))
                else:
                    img_transforms.append(
                        iaa.Sometimes(
                            p=p,
                            then_list=iaa.OneOf([
                                getattr(iaa,
                                        aug_['name'])(**aug_['parameters'])
                                for aug_ in aug['transforms']
                            ])))
        else:
            img_transforms = []
        self.transform = iaa.Sequential(img_transforms)

    def lane_to_linestrings(self, lanes):
        lines = []
        for lane in lanes:
            lines.append(LineString(lane))

        return lines

    def sample_lane(self, points, sample_ys):
        # this function expects the points to be sorted
        points = np.array(points)
        if not np.all(points[1:, 1] < points[:-1, 1]):
            raise Exception('Annotaion points have to be sorted')
        x, y = points[:, 0], points[:, 1]

        # interpolate points inside domain
        assert len(points) > 1
        interp = InterpolatedUnivariateSpline(y[::-1],
                                              x[::-1],
                                              k=min(3,
                                                    len(points) - 1))
        domain_min_y = y.min()
        domain_max_y = y.max()
        sample_ys_inside_domain = sample_ys[(sample_ys >= domain_min_y)
                                            & (sample_ys <= domain_max_y)]
        assert len(sample_ys_inside_domain) > 0
        interp_xs = interp(sample_ys_inside_domain)

        # extrapolate lane to the bottom of the image with a straight line using the 2 points closest to the bottom
        two_closest_points = points[:2]
        extrap = np.polyfit(two_closest_points[:, 1],
                            two_closest_points[:, 0],
                            deg=1)
        extrap_ys = sample_ys[sample_ys > domain_max_y]
        extrap_xs = np.polyval(extrap, extrap_ys)
        all_xs = np.hstack((extrap_xs, interp_xs))

        # separate between inside and outside points
        inside_mask = (all_xs >= 0) & (all_xs < self.img_w)
        xs_inside_image = all_xs[inside_mask]
        xs_outside_image = all_xs[~inside_mask]

        return xs_outside_image, xs_inside_image

    def filter_lane(self, lane):
        assert lane[-1][1] <= lane[0][1]
        filtered_lane = []
        used = set()
        for p in lane:
            if p[1] not in used:
                filtered_lane.append(p)
                used.add(p[1])

        return filtered_lane

    def transform_annotation(self, anno, img_wh=None):
        img_w, img_h = self.img_w, self.img_h

        old_lanes = anno['lanes']

        # removing lanes with less than 2 points
        old_lanes = filter(lambda x: len(x) > 1, old_lanes)
        # sort lane points by Y (bottom to top of the image)
        old_lanes = [sorted(lane, key=lambda x: -x[1]) for lane in old_lanes]
        # remove points with same Y (keep first occurrence)
        old_lanes = [self.filter_lane(lane) for lane in old_lanes]
        # normalize the annotation coordinates
        old_lanes = [[[
            x * self.img_w / float(img_w), y * self.img_h / float(img_h)
        ] for x, y in lane] for lane in old_lanes]
        # create tranformed annotations
        lanes = np.ones(
            (self.max_lanes, 2 + 1 + 1 + 2 + self.n_offsets), dtype=np.float32
        ) * -1e5  # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, S+1 coordinates
        lanes_endpoints = np.ones((self.max_lanes, 2))
        # lanes are invalid by default
        lanes[:, 0] = 1
        lanes[:, 1] = 0
        for lane_idx, lane in enumerate(old_lanes):
            if lane_idx >= self.max_lanes:
                break

            try:
                xs_outside_image, xs_inside_image = self.sample_lane(
                    lane, self.offsets_ys)
            except AssertionError:
                continue
            if len(xs_inside_image) <= 1:
                continue
            all_xs = np.hstack((xs_outside_image, xs_inside_image))
            lanes[lane_idx, 0] = 0
            lanes[lane_idx, 1] = 1
            lanes[lane_idx, 2] = len(xs_outside_image) / self.n_strips
            lanes[lane_idx, 3] = xs_inside_image[0]

            thetas = []
            for i in range(1, len(xs_inside_image)):
                theta = math.atan(
                    i * self.strip_size /
                    (xs_inside_image[i] - xs_inside_image[0] + 1e-5)) / math.pi
                theta = theta if theta > 0 else 1 - abs(theta)
                thetas.append(theta)

            theta_far = sum(thetas) / len(thetas)

            # lanes[lane_idx,
            #       4] = (theta_closest + theta_far) / 2  # averaged angle
            lanes[lane_idx, 4] = theta_far
            lanes[lane_idx, 5] = len(xs_inside_image)
            lanes[lane_idx, 6:6 + len(all_xs)] = all_xs
            lanes_endpoints[lane_idx, 0] = (len(all_xs) - 1) / self.n_strips
            lanes_endpoints[lane_idx, 1] = xs_inside_image[-1]

        new_anno = {
            'label': lanes,
            'old_anno': anno,
            'lane_endpoints': lanes_endpoints
        }
        return new_anno

    def linestrings_to_lanes(self, lines):
        lanes = []
        for line in lines:
            lanes.append(line.coords)

        return lanes

    def __call__(self, sample):
        img_org = sample['img']
        if self.cfg.cut_height != 0:
            new_lanes = []
            for i in sample['lanes']:
                lanes = []
                for p in i:
                    lanes.append((p[0], p[1] - self.cfg.cut_height))
                new_lanes.append(lanes)
            sample.update({'lanes': new_lanes})
        line_strings_org = self.lane_to_linestrings(sample['lanes'])
        line_strings_org = LineStringsOnImage(line_strings_org,
                                              shape=img_org.shape)

        for i in range(30):
            if self.training:
                mask_org = SegmentationMapsOnImage(sample['mask'],
                                                   shape=img_org.shape)
                img, line_strings, seg = self.transform(
                    image=img_org.copy().astype(np.uint8),
                    line_strings=line_strings_org,
                    segmentation_maps=mask_org)
            else:
                img, line_strings = self.transform(
                    image=img_org.copy().astype(np.uint8),
                    line_strings=line_strings_org)
            line_strings.clip_out_of_image_()
            new_anno = {'lanes': self.linestrings_to_lanes(line_strings)}
            try:
                annos = self.transform_annotation(new_anno,
                                                  img_wh=(self.img_w,
                                                          self.img_h))
                label = annos['label']
                lane_endpoints = annos['lane_endpoints']
                break
            except:
                if (i + 1) == 30:
                    self.logger.critical(
                        'Transform annotation failed 30 times :(')
                    exit()

        sample['img'] = img.astype(np.float32) / 255.
        sample['lane_line'] = label
        sample['lanes_endpoints'] = lane_endpoints
        sample['gt_points'] = new_anno['lanes']
        sample['seg'] = seg.get_arr() if self.training else np.zeros(
            img_org.shape)

        return sample
    
class GenerateLaneLineATT(object):
    def __init__(self, transforms=None, wh=(640, 360), cfg=None):
        self.transforms = transforms
        self.img_w, self.img_h = cfg.img_w, cfg.img_h
        self.num_points = cfg.num_points
        self.n_offsets = cfg.num_points
        self.n_strips = cfg.num_points - 1
        self.strip_size = self.img_h / self.n_strips
        self.max_lanes = cfg.max_lanes
        self.offsets_ys = np.arange(self.img_h, -1, -self.strip_size)
        transformations = iaa.Sequential([Resize({'height': self.img_h, 'width': self.img_w})])
        if transforms is not None:
            transforms = [getattr(iaa, aug['name'])(**convert_dictconfig_to_dict(aug)['parameters'])
                             for aug in transforms]  # add augmentation
        else:
            transforms = []
        self.transform = iaa.Sequential([iaa.Sometimes(then_list=transforms, p=1.0), transformations])

    def lane_to_linestrings(self, lanes):
        lines = []
        for lane in lanes:
            lines.append(LineString(lane))

        return lines

    def sample_lane(self, points, sample_ys):
        # this function expects the points to be sorted
        points = np.array(points)
        if not np.all(points[1:, 1] < points[:-1, 1]):
            raise Exception('Annotaion points have to be sorted')
        x, y = points[:, 0], points[:, 1]

        # interpolate points inside domain
        assert len(points) > 1
        interp = InterpolatedUnivariateSpline(y[::-1], x[::-1], k=min(3, len(points) - 1))
        domain_min_y = y.min()
        domain_max_y = y.max()
        sample_ys_inside_domain = sample_ys[(sample_ys >= domain_min_y) & (sample_ys <= domain_max_y)]
        assert len(sample_ys_inside_domain) > 0
        interp_xs = interp(sample_ys_inside_domain)

        # extrapolate lane to the bottom of the image with a straight line using the 2 points closest to the bottom
        two_closest_points = points[:2]
        extrap = np.polyfit(two_closest_points[:, 1], two_closest_points[:, 0], deg=1)
        extrap_ys = sample_ys[sample_ys > domain_max_y]
        extrap_xs = np.polyval(extrap, extrap_ys)
        all_xs = np.hstack((extrap_xs, interp_xs))

        # separate between inside and outside points
        inside_mask = (all_xs >= 0) & (all_xs < self.img_w)
        xs_inside_image = all_xs[inside_mask]
        xs_outside_image = all_xs[~inside_mask]

        return xs_outside_image, xs_inside_image

    def filter_lane(self, lane):
        assert lane[-1][1] <= lane[0][1]
        filtered_lane = []
        used = set()
        for p in lane:
            if p[1] not in used:
                filtered_lane.append(p)
                used.add(p[1])

        return filtered_lane

    def transform_annotation(self, anno, img_wh=None):
        img_w, img_h = self.img_w, self.img_h

        old_lanes = anno['lanes']

        # removing lanes with less than 2 points
        old_lanes = filter(lambda x: len(x) > 1, old_lanes)
        # sort lane points by Y (bottom to top of the image)
        old_lanes = [sorted(lane, key=lambda x: -x[1]) for lane in old_lanes]
        # remove points with same Y (keep first occurrence)
        old_lanes = [self.filter_lane(lane) for lane in old_lanes]
        # normalize the annotation coordinates
        old_lanes = [[[x * self.img_w / float(img_w), y * self.img_h / float(img_h)] for x, y in lane]
                     for lane in old_lanes]
        # create tranformed annotations
        lanes = np.ones((self.max_lanes, 2 + 1 + 1 + 1 + self.n_offsets),
                        dtype=np.float32) * -1e5  # 2 scores, 1 start_y, 1 start_x, 1 length, S+1 coordinates
        # lanes are invalid by default
        lanes[:, 0] = 1
        lanes[:, 1] = 0
        for lane_idx, lane in enumerate(old_lanes):
            try:
                xs_outside_image, xs_inside_image = self.sample_lane(lane, self.offsets_ys)
            except AssertionError:
                continue
            if len(xs_inside_image) == 0:
                continue
            all_xs = np.hstack((xs_outside_image, xs_inside_image))
            lanes[lane_idx, 0] = 0
            lanes[lane_idx, 1] = 1
            lanes[lane_idx, 2] = len(xs_outside_image) / self.n_strips
            lanes[lane_idx, 3] = xs_inside_image[0]
            lanes[lane_idx, 4] = len(xs_inside_image)
            lanes[lane_idx, 5:5 + len(all_xs)] = all_xs

        new_anno = {'label': lanes, 'old_anno': anno}
        return new_anno

    def linestrings_to_lanes(self, lines):
        lanes = []
        for line in lines:
            lanes.append(line.coords)

        return lanes

    def __call__(self, sample):
        img_org = sample['img']
        line_strings_org = self.lane_to_linestrings(sample['lanes'])
        line_strings_org = LineStringsOnImage(line_strings_org, shape=img_org.shape)

        for i in range(30):
            img, line_strings = self.transform(image=img_org.copy(), line_strings=line_strings_org)
            line_strings.clip_out_of_image_()
            new_anno = {'lanes': self.linestrings_to_lanes(line_strings)}
            try:
                label = self.transform_annotation(new_anno, img_wh=(self.img_w, self.img_h))['label']
                break
            except:
                if (i + 1) == 30:
                    self.logger.critical('Transform annotation failed 30 times :(')
                    exit()

        sample['img'] = (img / 255.).astype(np.float32)
        sample['lane_line'] = label

        return sample
    
    
class GenerateLanePts(object):
    def __init__(self, transforms=None, cfg=None, training=True):
        self.transforms = transforms
        self.img_w, self.img_h = cfg.img_w, cfg.img_h
        self.num_points = cfg.num_points
        self.n_offsets = cfg.num_points
        self.n_strips = cfg.num_points - 1
        self.strip_size = self.img_h / self.n_strips
        self.max_lanes = cfg.max_lanes
        self.offsets_ys = np.arange(self.img_h, -1, -self.strip_size)
        self.cfg = cfg
        # TODO training should be in cfg!
        try:
            self.training = cfg.training
        except:
            self.training = training

        if transforms is None:
            transforms = CLRTransforms(self.img_h, self.img_w)

        if transforms is not None:
            transforms = [convert_dictconfig_to_dict(aug) for aug in transforms]
            img_transforms = []
            for aug in transforms:
                p = aug['p']
                if aug['name'] != 'OneOf':
                    img_transforms.append(
                        iaa.Sometimes(p=p,
                                      then_list=getattr(
                                          iaa,
                                          aug['name'])(**aug['parameters'])))
                else:
                    img_transforms.append(
                        iaa.Sometimes(
                            p=p,
                            then_list=iaa.OneOf([
                                getattr(iaa,
                                        aug_['name'])(**aug_['parameters'])
                                for aug_ in aug['transforms']
                            ])))
        else:
            img_transforms = []
        self.transform = iaa.Sequential(img_transforms)

    def lane_to_linestrings(self, lanes):
        lines = []
        for lane in lanes:
            lines.append(LineString(lane))

        return lines

    def sample_lane(self, points, sample_ys):
        # this function expects the points to be sorted
        points = np.array(points)
        if not np.all(points[1:, 1] < points[:-1, 1]):
            raise Exception('Annotaion points have to be sorted')
        x, y = points[:, 0], points[:, 1]

        # interpolate points inside domain
        assert len(points) > 1
        interp = InterpolatedUnivariateSpline(y[::-1],
                                              x[::-1],
                                              k=min(3,
                                                    len(points) - 1))
        domain_min_y = y.min()
        domain_max_y = y.max()
        sample_ys_inside_domain = sample_ys[(sample_ys >= domain_min_y)
                                            & (sample_ys <= domain_max_y)]
        assert len(sample_ys_inside_domain) > 0
        interp_xs = interp(sample_ys_inside_domain)

        # extrapolate lane to the bottom of the image with a straight line using the 2 points closest to the bottom
        two_closest_points = points[:2]
        extrap = np.polyfit(two_closest_points[:, 1],
                            two_closest_points[:, 0],
                            deg=1)
        extrap_ys = sample_ys[sample_ys > domain_max_y]
        extrap_xs = np.polyval(extrap, extrap_ys)
        all_xs = np.hstack((extrap_xs, interp_xs))

        # separate between inside and outside points
        inside_mask = (all_xs >= 0) & (all_xs < self.img_w)
        xs_inside_image = all_xs[inside_mask]
        xs_outside_image = all_xs[~inside_mask]

        return xs_outside_image, xs_inside_image

    def filter_lane(self, lane):
        assert lane[-1][1] <= lane[0][1]
        filtered_lane = []
        used = set()
        for p in lane:
            if p[1] not in used:
                filtered_lane.append(p)
                used.add(p[1])

        return filtered_lane

    def transform_annotation(self, anno, img_wh=None):
        img_w, img_h = self.img_w, self.img_h

        old_lanes = anno['lanes']

        # removing lanes with less than 2 points
        old_lanes = filter(lambda x: len(x) > 1, old_lanes)
        # sort lane points by Y (bottom to top of the image)
        old_lanes = [sorted(lane, key=lambda x: -x[1]) for lane in old_lanes]
        # remove points with same Y (keep first occurrence)
        old_lanes = [self.filter_lane(lane) for lane in old_lanes]
        # normalize the annotation coordinates
        old_lanes = [[[
            x * self.img_w / float(img_w), y * self.img_h / float(img_h)
        ] for x, y in lane] for lane in old_lanes]
        # create tranformed annotations
        #===========================================================================
        # *                            plus theta
        lanes = np.ones(
            (self.max_lanes, 2 + 1 + 1 + 2 + self.n_offsets), dtype=np.float32
        ) * -1e5  # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, S+1 coordinates
        #===========================================================================
        # lanes = np.ones((self.max_lanes, 2 + 1 + 1 + 1 + self.n_offsets),
        #                 dtype=np.float32) * -1e5  # 2 scores, 1 start_y, 1 start_x, 1 length, S+1 coordinates
        lanes_endpoints = np.ones((self.max_lanes, 2))
        # lanes are invalid by default
        lanes[:, 0] = 1
        lanes[:, 1] = 0
        for lane_idx, lane in enumerate(old_lanes):
            if lane_idx >= self.max_lanes:
                break

            try:
                xs_outside_image, xs_inside_image = self.sample_lane(
                    lane, self.offsets_ys)
            except AssertionError:
                continue
            if len(xs_inside_image) <= 1:
                # print("debug")
                # _,_=self.sample_lane(lane, self.offsets_ys)
                continue
            all_xs = np.hstack((xs_outside_image, xs_inside_image))
            lanes[lane_idx, 0] = 0
            lanes[lane_idx, 1] = 1
            lanes[lane_idx, 2] = 1-(len(xs_outside_image) / self.n_strips)
            lanes[lane_idx, 3] = xs_inside_image[0]/self.img_w

            thetas = []
            for i in range(1, len(xs_inside_image)):
                theta = math.atan(
                    i * self.strip_size /
                    (xs_inside_image[i] - xs_inside_image[0] + 1e-5)) / math.pi
                theta = theta if theta > 0 else 1 - abs(theta)
                thetas.append(theta)
            theta_far = sum(thetas) / len(thetas)

            # lanes[lane_idx,
            #       4] = (theta_closest + theta_far) / 2  # averaged angle

            #===========================================================================
            #  *                     plus theta,x,y,theta is 0~1!!!
            # TODO remove 180 for 0~1
            lanes[lane_idx, 4] = theta_far * 180
            lanes[lane_idx, 5] = len(xs_inside_image)
            lanes[lane_idx, 6:6 + len(all_xs)] = all_xs
            lanes_endpoints[lane_idx, 0] = (len(all_xs) - 1) / self.n_strips
            lanes_endpoints[lane_idx, 1] = xs_inside_image[-1] 
            #===========================================================================

            # lanes[lane_idx, 4] = len(xs_inside_image)
            # lanes[lane_idx, 5:5 + len(all_xs)] = all_xs
            # lanes_endpoints[lane_idx, 0] = (len(all_xs) - 1) / self.n_strips
            # lanes_endpoints[lane_idx, 1] = xs_inside_image[-1]

        new_anno = {
            'label': lanes,
            'old_anno': anno,
            'lane_endpoints': lanes_endpoints
        }
        return new_anno

    def linestrings_to_lanes(self, lines):
        lanes = []
        for line in lines:
            lanes.append(line.coords)

        return lanes
    def linestrings_to_gtpoints(self, lines):
        all_gt_points = []
        for line in lines:
            gt_points = []
            for points in line:
                gt_points.extend(list(points))
            all_gt_points.append(gt_points)
        return all_gt_points
    def __call__(self, sample):
        img_org = sample['img']
        if self.cfg.cut_height != 0:
            new_lanes = []
            for i in sample['lanes']:
                lanes = []
                for p in i:
                    lanes.append((p[0], p[1] - self.cfg.cut_height))
                new_lanes.append(lanes)
            sample.update({'lanes': new_lanes})
        line_strings_org = self.lane_to_linestrings(sample['lanes'])
        line_strings_org = LineStringsOnImage(line_strings_org,
                                              shape=img_org.shape)


        for i in range(30):
            if self.training:
                mask_org = SegmentationMapsOnImage(sample['mask'],
                                                   shape=img_org.shape)
                img, line_strings, seg = self.transform(
                    image=img_org.copy().astype(np.uint8),
                    line_strings=line_strings_org,
                    segmentation_maps=mask_org)
            else:
                img, line_strings = self.transform(
                    image=img_org.copy().astype(np.uint8),
                    line_strings=line_strings_org)
            line_strings.clip_out_of_image_()
            new_anno = {'lanes': self.linestrings_to_lanes(line_strings),
                        'gt_points': self.linestrings_to_gtpoints(line_strings)}
            try:
                annos = self.transform_annotation(new_anno,
                                                  img_wh=(self.img_w,
                                                          self.img_h))
                label = annos['label']
                lane_endpoints = annos['lane_endpoints']
                break
            except:
                if (i + 1) == 30:
                    self.logger.critical(
                        'Transform annotation failed 30 times :(')
                    exit()

        sample['img'] = img.astype(np.float32) / 255.
        sample['lane_line'] = label
        sample['lanes_endpoints'] = lane_endpoints
        sample['gt_points'] = new_anno['gt_points']
        sample['seg'] = seg.get_arr() if self.training else np.zeros(
            img_org.shape)

        return sample


==> supp/code/DiffusionLane/unlanedet/data/transform/transforms.py <==
import random
import cv2
import numpy as np
import torch
import numbers
import collections
from PIL import Image

try:
    collections = collections.abc
except:
    pass

def to_tensor(data):
    """Convert objects of various python types to :obj:`torch.Tensor`.

    Supported types are: :class:`numpy.ndarray`, :class:`torch.Tensor`,
    :class:`Sequence`, :class:`int` and :class:`float`.

    Args:
        data (torch.Tensor | numpy.ndarray | Sequence | int | float): Data to
            be converted.
    """

    if isinstance(data, torch.Tensor):
        return data
    elif isinstance(data, np.ndarray):
        return torch.from_numpy(data)
    elif isinstance(data, int):
        return torch.LongTensor([data])
    elif isinstance(data, float):
        return torch.FloatTensor([data])
    else:
        raise TypeError(f'type {type(data)} cannot be converted to tensor.')
    
class ToTensor(object):
    """Convert some results to :obj:`torch.Tensor` by given keys.

    Args:
        keys (Sequence[str]): Keys that need to be converted to Tensor.
        collect_keys (Sequence[str]): Keys that need to keep, but not to Tensor.
    """

    def __init__(self, keys=['img', 'mask'], collect_keys=[], cfg=None):
        self.keys = keys
        self.collect_keys = collect_keys

    def __call__(self, sample):
        data = {}
        if len(sample['img'].shape) < 3:
            sample['img'] = np.expand_dims(sample['img'], -1)
        for key in sample.keys():
            if key in self.keys:
                data[key] = to_tensor(sample[key])
            if key in self.collect_keys:
                data[key] = sample[key]
        data['img'] = data['img'].permute(2, 0, 1)
        return data

    def __repr__(self):
        return self.__class__.__name__ + f'(keys={self.keys})'
    
class RandomLROffsetLABEL(object):
    def __init__(self,max_offset, cfg=None):
        self.max_offset = max_offset
    def __call__(self, sample):
        img = sample['img'] 
        label = sample['mask'] 
        offset = np.random.randint(-self.max_offset,self.max_offset)
        h, w = img.shape[:2]

        img = np.array(img)
        if offset > 0:
            img[:,offset:,:] = img[:,0:w-offset,:]
            img[:,:offset,:] = 0
        if offset < 0:
            real_offset = -offset
            img[:,0:w-real_offset,:] = img[:,real_offset:,:]
            img[:,w-real_offset:,:] = 0

        label = np.array(label)
        if offset > 0:
            label[:,offset:] = label[:,0:w-offset]
            label[:,:offset] = 0
        if offset < 0:
            offset = -offset
            label[:,0:w-offset] = label[:,offset:]
            label[:,w-offset:] = 0
        sample['img'] = img
        sample['mask'] = label
        
        return sample 

class RandomUDoffsetLABEL(object):
    def __init__(self,max_offset, cfg=None):
        self.max_offset = max_offset
    def __call__(self, sample):
        img = sample['img'] 
        label = sample['mask'] 
        offset = np.random.randint(-self.max_offset,self.max_offset)
        h, w = img.shape[:2]

        img = np.array(img)
        if offset > 0:
            img[offset:,:,:] = img[0:h-offset,:,:]
            img[:offset,:,:] = 0
        if offset < 0:
            real_offset = -offset
            img[0:h-real_offset,:,:] = img[real_offset:,:,:]
            img[h-real_offset:,:,:] = 0

        label = np.array(label)
        if offset > 0:
            label[offset:,:] = label[0:h-offset,:]
            label[:offset,:] = 0
        if offset < 0:
            offset = -offset
            label[0:h-offset,:] = label[offset:,:]
            label[h-offset:,:] = 0
        sample['img'] = img
        sample['mask'] = label
        return sample 
    
class Resize(object):
    def __init__(self, size, cfg=None):
        assert (isinstance(size, collections.Iterable) and len(size) == 2)
        self.size = size

    def __call__(self, sample):
        out = list()
        sample['img'] = cv2.resize(sample['img'], self.size,
                              interpolation=cv2.INTER_CUBIC)
        if 'mask' in sample:
            sample['mask'] = cv2.resize(sample['mask'], self.size,
                                  interpolation=cv2.INTER_NEAREST)
        return sample
    
class RandomCrop(object):
    def __init__(self, size, cfg=None):
        if isinstance(size, numbers.Number):
            self.size = (int(size), int(size))
        else:
            self.size = size

    def __call__(self, img_group):
        h, w = img_group[0].shape[0:2]
        th, tw = self.size

        out_images = list()
        h1 = random.randint(0, max(0, h - th))
        w1 = random.randint(0, max(0, w - tw))
        h2 = min(h1 + th, h)
        w2 = min(w1 + tw, w)

        for img in img_group:
            assert (img.shape[0] == h and img.shape[1] == w)
            out_images.append(img[h1:h2, w1:w2, ...])
        return out_images

class CenterCrop(object):
    def __init__(self, size, cfg=None):
        if isinstance(size, numbers.Number):
            self.size = (int(size), int(size))
        else:
            self.size = size

    def __call__(self, img_group):
        h, w = img_group[0].shape[0:2]
        th, tw = self.size

        out_images = list()
        h1 = max(0, int((h - th) / 2))
        w1 = max(0, int((w - tw) / 2))
        h2 = min(h1 + th, h)
        w2 = min(w1 + tw, w)

        for img in img_group:
            assert (img.shape[0] == h and img.shape[1] == w)
            out_images.append(img[h1:h2, w1:w2, ...])
        return out_images
    
class RandomRotation(object):
    def __init__(self, degree=(-10, 10), interpolation=(cv2.INTER_LINEAR, cv2.INTER_NEAREST), padding=None, cfg=None):
        self.degree = degree
        self.interpolation = interpolation
        self.padding = padding
        if self.padding is None:
            self.padding = [0, 0]

    def _rotate_img(self, sample, map_matrix):
        h, w = sample['img'].shape[0:2]
        sample['img'] = cv2.warpAffine(
            sample['img'], map_matrix, (w, h), flags=cv2.INTER_LINEAR, borderMode=cv2.BORDER_CONSTANT, borderValue=self.padding)

    def _rotate_mask(self, sample, map_matrix):
        if 'mask' not in sample:
            return
        h, w = sample['mask'].shape[0:2]
        sample['mask'] = cv2.warpAffine(
            sample['mask'], map_matrix, (w, h), flags=cv2.INTER_NEAREST, borderMode=cv2.BORDER_CONSTANT, borderValue=self.padding)


    def __call__(self, sample):
        v = random.random()
        if v < 0.5:
            degree = random.uniform(self.degree[0], self.degree[1])
            h, w = sample['img'].shape[0:2]
            center = (w / 2, h / 2)
            map_matrix = cv2.getRotationMatrix2D(center, degree, 1.0)
            self._rotate_img(sample, map_matrix)
            self._rotate_mask(sample, map_matrix)
        return sample

class RandomBlur(object):
    def __init__(self, applied, cfg=None):
        self.applied = applied

    def __call__(self, img_group):
        assert (len(self.applied) == len(img_group))
        v = random.random()
        if v < 0.5:
            out_images = []
            for img, a in zip(img_group, self.applied):
                if a:
                    img = cv2.GaussianBlur(
                        img, (5, 5), random.uniform(1e-6, 0.6))
                out_images.append(img)
                if len(img.shape) > len(out_images[-1].shape):
                    out_images[-1] = out_images[-1][...,
                                                    np.newaxis]  # single channel image
            return out_images
        else:
            return img_group
        
class RandomHorizontalFlip(object):
    """Randomly horizontally flips the given numpy Image with a probability of 0.5
    """

    def __init__(self, cfg=None):
        pass

    def __call__(self, sample):
        v = random.random()
        if v < 0.5:
            sample['img'] = np.fliplr(sample['img'])
            if 'mask' in sample: sample['mask'] = np.fliplr(sample['mask'])
        return sample

class Normalize(object):
    def __init__(self, img_norm, cfg=None):
        self.mean = np.array(img_norm['mean'], dtype=np.float32)
        self.std = np.array(img_norm['std'], dtype=np.float32)

    def __call__(self, sample):
        m = self.mean
        s = self.std
        img = sample['img'] 
        if len(m) == 1:
            img = img - np.array(m)  # single channel image
            img = img / np.array(s)
        else:
            img = img - np.array(m)[np.newaxis, np.newaxis, ...]
            img = img / np.array(s)[np.newaxis, np.newaxis, ...]
        sample['img'] = img

        return sample 


class Preprocess(object):
    def __init__(self,preprocess):
        self.preprocess = preprocess
    
    def __call__(self, data):
        for t in self.preprocess:
            data = t(data)
            if data is None:
                return None
        return data


==> supp/code/DiffusionLane/unlanedet/data/tusimple.py <==
import os.path as osp
import numpy as np
import cv2
import os
import json
import torchvision
from .base_dataset import BaseDataset
import logging
import random


SPLIT_FILES = {
    'trainval': ['label_data_0313.json', 'label_data_0601.json', 'label_data_0531.json'],
    'train': ['label_data_0313.json', 'label_data_0601.json'],
    'val': ['label_data_0531.json'],
    'test': ['test_label.json'],
}

class TuSimple(BaseDataset):
    def __init__(self, 
                 data_root, 
                 split, 
                 cut_height=100,
                 processes=None, 
                 cfg=None):
        super().__init__(data_root, split, cut_height, processes, cfg)
        self.anno_files = SPLIT_FILES[split] 
        self.load_annotations()
        self.h_samples = list(range(160, 720, 10))

    def load_annotations(self):
        self.logger.info('Loading TuSimple annotations...')
        self.data_infos = []
        max_lanes = 0
        for anno_file in self.anno_files:
            anno_file = osp.join(self.data_root, anno_file)
            with open(anno_file, 'r') as anno_obj:
                lines = anno_obj.readlines()
            for line in lines:
                data = json.loads(line)
                y_samples = data['h_samples']
                gt_lanes = data['lanes']
                mask_path = data['raw_file'].replace('clips', 'seg_label')[:-3] + 'png'
                lanes = [[(x, y) for (x, y) in zip(lane, y_samples) if x >= 0] for lane in gt_lanes]
                lanes = [lane for lane in lanes if len(lane) > 0]
                max_lanes = max(max_lanes, len(lanes))
                self.data_infos.append({
                    'img_path': osp.join(self.data_root, data['raw_file']),
                    'img_name': data['raw_file'],
                    'mask_path': osp.join(self.data_root, mask_path),
                    'lanes': lanes,
                })

        if self.training:
            random.shuffle(self.data_infos)
        self.max_lanes = max_lanes


==> supp/code/DiffusionLane/unlanedet/engine/__init__.py <==
from .lanuch import *
from .train_loop import *

__all__ = [k for k in globals().keys() if not k.startswith("_")]


# prefer to let hooks and defaults live in separate namespaces (therefore not in __all__)
# but still make them available here
from .hooks import *
from .defaults import (
    default_argument_parser,
    default_setup,
    default_writers,
    create_ddp_model,
)

==> supp/code/DiffusionLane/unlanedet/engine/defaults.py <==
import argparse
import logging
import os
import sys
import weakref
from collections import OrderedDict
from typing import Optional
import torch
from fvcore.nn.precise_bn import get_bn_modules
from omegaconf import OmegaConf
from torch.nn.parallel import DistributedDataParallel

from ..config import CfgNode,LazyCall,LazyConfig
from .train_loop import AMPTrainer, SimpleTrainer, TrainerBase

from ..utils.file_io import PathManager
from ..utils import comm as comm
from ..utils.logger import setup_logger
from ..utils.events import CommonMetricPrinter, JSONWriter, TensorboardXWriter
from ..utils.collect_env import collect_env_info
from ..utils.env import seed_all_rng

def create_ddp_model(model, *, fp16_compression=False, **kwargs):
    """
    Create a DistributedDataParallel model if there are >1 processes.

    Args:
        model: a torch.nn.Module
        fp16_compression: add fp16 compression hooks to the ddp object.
            See more at https://pytorch.org/docs/stable/ddp_comm_hooks.html#torch.distributed.algorithms.ddp_comm_hooks.default_hooks.fp16_compress_hook
        kwargs: other arguments of :module:`torch.nn.parallel.DistributedDataParallel`.
    """  # noqa
    if comm.get_world_size() == 1:
        return model
    if "device_ids" not in kwargs:
        kwargs["device_ids"] = [comm.get_local_rank()]
    ddp = DistributedDataParallel(model, **kwargs)
    if fp16_compression:
        from torch.distributed.algorithms.ddp_comm_hooks import default as comm_hooks

        ddp.register_comm_hook(state=None, hook=comm_hooks.fp16_compress_hook)
    return ddp


def default_argument_parser(epilog=None):
    """
    Create a parser with some common arguments used by detectron2 users.

    Args:
        epilog (str): epilog passed to ArgumentParser describing the usage.

    Returns:
        argparse.ArgumentParser:
    """
    parser = argparse.ArgumentParser(
        epilog=epilog
        or f"""
Examples:

Run on single machine:
    $ {sys.argv[0]} --num-gpus 8 --config-file cfg.yaml

Change some config options:
    $ {sys.argv[0]} --config-file cfg.yaml MODEL.WEIGHTS /path/to/weight.pth SOLVER.BASE_LR 0.001

Run on multiple machines:
    (machine0)$ {sys.argv[0]} --machine-rank 0 --num-machines 2 --dist-url <URL> [--other-flags]
    (machine1)$ {sys.argv[0]} --machine-rank 1 --num-machines 2 --dist-url <URL> [--other-flags]
""",
        formatter_class=argparse.RawDescriptionHelpFormatter,
    )
    parser.add_argument("--config-file", default="", metavar="FILE", help="path to config file")
    parser.add_argument(
        "--resume",
        action="store_true",
        help="Whether to attempt to resume from the checkpoint directory. "
        "See documentation of `DefaultTrainer.resume_or_load()` for what it means.",
    )
    parser.add_argument("--eval-only", action="store_true", help="perform evaluation only")
    parser.add_argument("--num-gpus", type=int, default=1, help="number of gpus *per machine*")
    parser.add_argument("--num-machines", type=int, default=1, help="total number of machines")
    parser.add_argument(
        "--machine-rank", type=int, default=0, help="the rank of this machine (unique per machine)"
    )

    # PyTorch still may leave orphan processes in multi-gpu training.
    # Therefore we use a deterministic way to obtain port,
    # so that users are aware of orphan processes by seeing the port occupied.
    port = 2**15 + 2**14 + hash(os.getuid() if sys.platform != "win32" else 1) % 2**14
    parser.add_argument(
        "--dist-url",
        default="tcp://127.0.0.1:{}".format(port),
        help="initialization URL for pytorch distributed backend. See "
        "https://pytorch.org/docs/stable/distributed.html for details.",
    )
    parser.add_argument(
        "opts",
        help="""
Modify config options at the end of the command. For Yacs configs, use
space-separated "PATH.KEY VALUE" pairs.
For python-based LazyConfig, use "path.key=value".
        """.strip(),
        default=None,
        nargs=argparse.REMAINDER,
    )
    return parser

def _try_get_key(cfg, *keys, default=None):
    """
    Try select keys from cfg until the first key that exists. Otherwise return default.
    """
    if isinstance(cfg, CfgNode):
        cfg = OmegaConf.create(cfg.dump())
    for k in keys:
        none = object()
        p = OmegaConf.select(cfg, k, default=none)
        if p is not none:
            return p
    return default


def _highlight(code, filename):
    try:
        import pygments
    except ImportError:
        return code

    from pygments.lexers import Python3Lexer, YamlLexer
    from pygments.formatters import Terminal256Formatter

    lexer = Python3Lexer() if filename.endswith(".py") else YamlLexer()
    code = pygments.highlight(code, lexer, Terminal256Formatter(style="monokai"))
    return code


def default_setup(cfg, args):
    """
    Perform some basic common setups at the beginning of a job, including:

    1. Set up the detectron2 logger
    2. Log basic information about environment, cmdline arguments, and config
    3. Backup the config to the output directory

    Args:
        cfg (CfgNode or omegaconf.DictConfig): the full config to be used
        args (argparse.NameSpace): the command line arguments to be logged
    """
    output_dir = _try_get_key(cfg, "OUTPUT_DIR", "output_dir", "train.output_dir")
    if comm.is_main_process() and output_dir:
        PathManager.mkdirs(output_dir)

    rank = comm.get_rank()
    setup_logger(output_dir, distributed_rank=rank, name="fvcore")
    logger = setup_logger(output_dir, distributed_rank=rank)

    logger.info("Rank of current process: {}. World size: {}".format(rank, comm.get_world_size()))
    logger.info("Environment info:\n" + collect_env_info())

    logger.info("Command line arguments: " + str(args))
    if hasattr(args, "config_file") and args.config_file != "":
        logger.info(
            "Contents of args.config_file={}:\n{}".format(
                args.config_file,
                _highlight(PathManager.open(args.config_file, "r").read(), args.config_file),
            )
        )

    if comm.is_main_process() and output_dir:
        # Note: some of our scripts may expect the existence of
        # config.yaml in output directory
        path = os.path.join(output_dir, "config.yaml")
        if isinstance(cfg, CfgNode):
            logger.info("Running with full config:\n{}".format(_highlight(cfg.dump(), ".yaml")))
            with PathManager.open(path, "w") as f:
                f.write(cfg.dump())
        else:
            LazyConfig.save(cfg, path)
        logger.info("Full config saved to {}".format(path))

    # make sure each worker has a different, yet deterministic seed if specified
    seed = _try_get_key(cfg, "SEED", "train.seed", default=-1)
    seed_all_rng(None if seed < 0 else seed + rank)

    # cudnn benchmark has large overhead. It shouldn't be used considering the small size of
    # typical validation set.
    if not (hasattr(args, "eval_only") and args.eval_only):
        torch.backends.cudnn.benchmark = _try_get_key(
            cfg, "CUDNN_BENCHMARK", "train.cudnn_benchmark", default=False
        )

    fp32_precision = _try_get_key(cfg, "FLOAT32_PRECISION", "train.float32_precision", default="")
    if fp32_precision != "":
        logger.info(f"Set fp32 precision to {fp32_precision}")
        _set_float32_precision(fp32_precision)
        logger.info(f"{torch.get_float32_matmul_precision()=}")
        logger.info(f"{torch.backends.cuda.matmul.allow_tf32=}")
        logger.info(f"{torch.backends.cudnn.allow_tf32=}")

def default_writers(output_dir: str, max_iter: Optional[int] = None):
    """
    Build a list of :class:`EventWriter` to be used.
    It now consists of a :class:`CommonMetricPrinter`,
    :class:`TensorboardXWriter` and :class:`JSONWriter`.

    Args:
        output_dir: directory to store JSON metrics and tensorboard events
        max_iter: the total number of iterations

    Returns:
        list[EventWriter]: a list of :class:`EventWriter` objects.
    """
    PathManager.mkdirs(output_dir)
    return [
        # It may not always print what you want to see, since it prints "common" metrics only.
        CommonMetricPrinter(max_iter),
        JSONWriter(os.path.join(output_dir, "metrics.json")),
        TensorboardXWriter(output_dir),
    ]

def _set_float32_precision(precision: str = "high") -> None:
    """Sets the precision of float32 matrix multiplications and convolution operations.

    For more information, see the PyTorch docs:
    - https://pytorch.org/docs/stable/generated/torch.set_float32_matmul_precision.html
    - https://pytorch.org/docs/stable/backends.html#torch.backends.cudnn.allow_tf32

    Args:
        precision: The setting to determine which datatypes to use for matrix
        multiplication and convolution operations.
    """
    if not (torch.cuda.is_available()):  # Not relevant for non-CUDA devices
        return
    # set precision for matrix multiplications
    torch.set_float32_matmul_precision(precision)
    # set precision for convolution operations
    if precision == "highest":
        torch.backends.cudnn.allow_tf32 = False
    else:
        torch.backends.cudnn.allow_tf32 = True

==> supp/code/DiffusionLane/unlanedet/engine/hooks.py <==
import datetime
import itertools
import logging
import math
import operator
import os
import tempfile
import time
import warnings
from collections import Counter
import torch
from fvcore.common.checkpoint import Checkpointer
from fvcore.common.checkpoint import PeriodicCheckpointer as _PeriodicCheckpointer
from fvcore.common.param_scheduler import ParamScheduler
from fvcore.common.timer import Timer
from fvcore.nn.precise_bn import get_bn_modules, update_bn_stats

from ..evaluation.testing import flatten_results_dict
from ..utils import comm as comm
from ..utils.file_io import PathManager
from ..utils.events import EventStorage,EventWriter

from ..solver import LRMultiplier
from ..solver import LRScheduler as _LRScheduler

from .train_loop import HookBase

class CallbackHook(HookBase):
    """
    Create a hook using callback functions provided by the user.
    """

    def __init__(self, *, before_train=None, after_train=None, before_step=None, after_step=None):
        """
        Each argument is a function that takes one argument: the trainer.
        """
        self._before_train = before_train
        self._before_step = before_step
        self._after_step = after_step
        self._after_train = after_train

    def before_train(self):
        if self._before_train:
            self._before_train(self.trainer)

    def after_train(self):
        if self._after_train:
            self._after_train(self.trainer)
        # The functions may be closures that hold reference to the trainer
        # Therefore, delete them to avoid circular reference.
        del self._before_train, self._after_train
        del self._before_step, self._after_step

    def before_step(self):
        if self._before_step:
            self._before_step(self.trainer)

    def after_step(self):
        if self._after_step:
            self._after_step(self.trainer)


class IterationTimer(HookBase):
    """
    Track the time spent for each iteration (each run_step call in the trainer).
    Print a summary in the end of training.

    This hook uses the time between the call to its :meth:`before_step`
    and :meth:`after_step` methods.
    Under the convention that :meth:`before_step` of all hooks should only
    take negligible amount of time, the :class:`IterationTimer` hook should be
    placed at the beginning of the list of hooks to obtain accurate timing.
    """

    def __init__(self, warmup_iter=3):
        """
        Args:
            warmup_iter (int): the number of iterations at the beginning to exclude
                from timing.
        """
        self._warmup_iter = warmup_iter
        self._step_timer = Timer()
        self._start_time = time.perf_counter()
        self._total_timer = Timer()

    def before_train(self):
        self._start_time = time.perf_counter()
        self._total_timer.reset()
        self._total_timer.pause()

    def after_train(self):
        logger = logging.getLogger(__name__)
        total_time = time.perf_counter() - self._start_time
        total_time_minus_hooks = self._total_timer.seconds()
        hook_time = total_time - total_time_minus_hooks

        num_iter = self.trainer.storage.iter + 1 - self.trainer.start_iter - self._warmup_iter

        if num_iter > 0 and total_time_minus_hooks > 0:
            # Speed is meaningful only after warmup
            # NOTE this format is parsed by grep in some scripts
            logger.info(
                "Overall training speed: {} iterations in {} ({:.4f} s / it)".format(
                    num_iter,
                    str(datetime.timedelta(seconds=int(total_time_minus_hooks))),
                    total_time_minus_hooks / num_iter,
                )
            )

        logger.info(
            "Total training time: {} ({} on hooks)".format(
                str(datetime.timedelta(seconds=int(total_time))),
                str(datetime.timedelta(seconds=int(hook_time))),
            )
        )

    def before_step(self):
        self._step_timer.reset()
        self._total_timer.resume()

    def after_step(self):
        # +1 because we're in after_step, the current step is done
        # but not yet counted
        iter_done = self.trainer.storage.iter - self.trainer.start_iter + 1
        if iter_done >= self._warmup_iter:
            sec = self._step_timer.seconds()
            self.trainer.storage.put_scalars(time=sec)
        else:
            self._start_time = time.perf_counter()
            self._total_timer.reset()

        self._total_timer.pause()


class PeriodicWriter(HookBase):
    """
    Write events to EventStorage (by calling ``writer.write()``) periodically.

    It is executed every ``period`` iterations and after the last iteration.
    Note that ``period`` does not affect how data is smoothed by each writer.
    """

    def __init__(self, writers, period=20):
        """
        Args:
            writers (list[EventWriter]): a list of EventWriter objects
            period (int):
        """
        self._writers = writers
        for w in writers:
            assert isinstance(w, EventWriter), w
        self._period = period

    def after_step(self):
        if (self.trainer.iter + 1) % self._period == 0 or (
            self.trainer.iter == self.trainer.max_iter - 1
        ):
            for writer in self._writers:
                writer.write()

    def after_train(self):
        for writer in self._writers:
            # If any new data is found (e.g. produced by other after_train),
            # write them before closing
            writer.write()
            writer.close()


class PeriodicCheckpointer(_PeriodicCheckpointer, HookBase):
    """
    Same as :class:`detectron2.checkpoint.PeriodicCheckpointer`, but as a hook.

    Note that when used as a hook,
    it is unable to save additional data other than what's defined
    by the given `checkpointer`.

    It is executed every ``period`` iterations and after the last iteration.
    """

    def before_train(self):
        self.max_iter = self.trainer.max_iter

    def after_step(self):
        # No way to use **kwargs
        self.step(self.trainer.iter)


class BestCheckpointer(HookBase):
    """
    Checkpoints best weights based off given metric.

    This hook should be used in conjunction to and executed after the hook
    that produces the metric, e.g. `EvalHook`.
    """

    def __init__(
        self,
        eval_period: int,
        checkpointer: Checkpointer,
        val_metric: str,
        mode: str = "max",
        file_prefix: str = "model_best",
    ) -> None:
        """
        Args:
            eval_period (int): the period `EvalHook` is set to run.
            checkpointer: the checkpointer object used to save checkpoints.
            val_metric (str): validation metric to track for best checkpoint, e.g. "bbox/AP50"
            mode (str): one of {'max', 'min'}. controls whether the chosen val metric should be
                maximized or minimized, e.g. for "bbox/AP50" it should be "max"
            file_prefix (str): the prefix of checkpoint's filename, defaults to "model_best"
        """
        self._logger = logging.getLogger(__name__)
        self._period = eval_period
        self._val_metric = val_metric
        assert mode in [
            "max",
            "min",
        ], f'Mode "{mode}" to `BestCheckpointer` is unknown. It should be one of {"max", "min"}.'
        if mode == "max":
            self._compare = operator.gt
        else:
            self._compare = operator.lt
        self._checkpointer = checkpointer
        self._file_prefix = file_prefix
        self.best_metric = None
        self.best_iter = None

    def _update_best(self, val, iteration):
        if math.isnan(val) or math.isinf(val):
            return False
        self.best_metric = val
        self.best_iter = iteration
        return True

    def _best_checking(self):
        metric_tuple = self.trainer.storage.latest().get(self._val_metric)
        if metric_tuple is None:
            self._logger.warning(
                f"Given val metric {self._val_metric} does not seem to be computed/stored."
                "Will not be checkpointing based on it."
            )
            return
        else:
            latest_metric, metric_iter = metric_tuple

        if self.best_metric is None:
            if self._update_best(latest_metric, metric_iter):
                additional_state = {"iteration": metric_iter}
                self._checkpointer.save(f"{self._file_prefix}", tag = False, **additional_state)
                self._logger.info(
                    f"Saved first model at {self.best_metric:0.5f} @ {self.best_iter} steps"
                )
        elif self._compare(latest_metric, self.best_metric):
            additional_state = {"iteration": metric_iter}
            self._checkpointer.save(f"{self._file_prefix}", tag = False, **additional_state)
            self._logger.info(
                f"Saved best model as latest eval score for {self._val_metric} is "
                f"{latest_metric:0.5f}, better than last best score "
                f"{self.best_metric:0.5f} @ iteration {self.best_iter}."
            )
            self._update_best(latest_metric, metric_iter)
        else:
            self._logger.info(
                f"Not saving as latest eval score for {self._val_metric} is {latest_metric:0.5f}, "
                f"not better than best score {self.best_metric:0.5f} @ iteration {self.best_iter}."
            )

    def after_step(self):
        # same conditions as `EvalHook`
        next_iter = self.trainer.iter + 1
        if (
            self._period > 0
            and next_iter % self._period == 0
            and next_iter != self.trainer.max_iter
        ):
            self._best_checking()

    def after_train(self):
        # same conditions as `EvalHook`
        if self.trainer.iter + 1 >= self.trainer.max_iter:
            self._best_checking()


class LRScheduler(HookBase):
    """
    A hook which executes a torch builtin LR scheduler and summarizes the LR.
    It is executed after every iteration.
    """

    def __init__(self, optimizer=None, scheduler=None):
        """
        Args:
            optimizer (torch.optim.Optimizer):
            scheduler (torch.optim.LRScheduler or fvcore.common.param_scheduler.ParamScheduler):
                if a :class:`ParamScheduler` object, it defines the multiplier over the base LR
                in the optimizer.

        If any argument is not given, will try to obtain it from the trainer.
        """
        self._optimizer = optimizer
        self._scheduler = scheduler

    def before_train(self):
        self._optimizer = self._optimizer or self.trainer.optimizer
        if isinstance(self.scheduler, ParamScheduler):
            self._scheduler = LRMultiplier(
                self._optimizer,
                self.scheduler,
                self.trainer.max_iter,
                last_iter=self.trainer.iter - 1,
            )
        self._best_param_group_id = LRScheduler.get_best_param_group_id(self._optimizer)

    @staticmethod
    def get_best_param_group_id(optimizer):
        # NOTE: some heuristics on what LR to summarize
        # summarize the param group with most parameters
        largest_group = max(len(g["params"]) for g in optimizer.param_groups)

        if largest_group == 1:
            # If all groups have one parameter,
            # then find the most common initial LR, and use it for summary
            lr_count = Counter([g["lr"] for g in optimizer.param_groups])
            lr = lr_count.most_common()[0][0]
            for i, g in enumerate(optimizer.param_groups):
                if g["lr"] == lr:
                    return i
        else:
            for i, g in enumerate(optimizer.param_groups):
                if len(g["params"]) == largest_group:
                    return i

    def after_step(self):
        lr = self._optimizer.param_groups[self._best_param_group_id]["lr"]
        self.trainer.storage.put_scalar("lr", lr, smoothing_hint=False)
        self.scheduler.step()

    @property
    def scheduler(self):
        return self._scheduler or self.trainer.scheduler

    def state_dict(self):
        if isinstance(self.scheduler, _LRScheduler):
            return self.scheduler.state_dict()
        return {}

    def load_state_dict(self, state_dict):
        if isinstance(self.scheduler, _LRScheduler):
            logger = logging.getLogger(__name__)
            logger.info("Loading scheduler from state_dict ...")
            self.scheduler.load_state_dict(state_dict)


class TorchProfiler(HookBase):
    """
    A hook which runs `torch.profiler.profile`.

    Examples:
    ::
        hooks.TorchProfiler(
             lambda trainer: 10 < trainer.iter < 20, self.cfg.OUTPUT_DIR
        )

    The above example will run the profiler for iteration 10~20 and dump
    results to ``OUTPUT_DIR``. We did not profile the first few iterations
    because they are typically slower than the rest.
    The result files can be loaded in the ``chrome://tracing`` page in chrome browser,
    and the tensorboard visualizations can be visualized using
    ``tensorboard --logdir OUTPUT_DIR/log``
    """

    def __init__(self, enable_predicate, output_dir, *, activities=None, save_tensorboard=True):
        """
        Args:
            enable_predicate (callable[trainer -> bool]): a function which takes a trainer,
                and returns whether to enable the profiler.
                It will be called once every step, and can be used to select which steps to profile.
            output_dir (str): the output directory to dump tracing files.
            activities (iterable): same as in `torch.profiler.profile`.
            save_tensorboard (bool): whether to save tensorboard visualizations at (output_dir)/log/
        """
        self._enable_predicate = enable_predicate
        self._activities = activities
        self._output_dir = output_dir
        self._save_tensorboard = save_tensorboard

    def before_step(self):
        if self._enable_predicate(self.trainer):
            if self._save_tensorboard:
                on_trace_ready = torch.profiler.tensorboard_trace_handler(
                    os.path.join(
                        self._output_dir,
                        "log",
                        "profiler-tensorboard-iter{}".format(self.trainer.iter),
                    ),
                    f"worker{comm.get_rank()}",
                )
            else:
                on_trace_ready = None
            self._profiler = torch.profiler.profile(
                activities=self._activities,
                on_trace_ready=on_trace_ready,
                record_shapes=True,
                profile_memory=True,
                with_stack=True,
                with_flops=True,
            )
            self._profiler.__enter__()
        else:
            self._profiler = None

    def after_step(self):
        if self._profiler is None:
            return
        self._profiler.__exit__(None, None, None)
        if not self._save_tensorboard:
            PathManager.mkdirs(self._output_dir)
            out_file = os.path.join(
                self._output_dir, "profiler-trace-iter{}.json".format(self.trainer.iter)
            )
            if "://" not in out_file:
                self._profiler.export_chrome_trace(out_file)
            else:
                # Support non-posix filesystems
                with tempfile.TemporaryDirectory(prefix="detectron2_profiler") as d:
                    tmp_file = os.path.join(d, "tmp.json")
                    self._profiler.export_chrome_trace(tmp_file)
                    with open(tmp_file) as f:
                        content = f.read()
                with PathManager.open(out_file, "w") as f:
                    f.write(content)


class AutogradProfiler(TorchProfiler):
    """
    A hook which runs `torch.autograd.profiler.profile`.

    Examples:
    ::
        hooks.AutogradProfiler(
             lambda trainer: 10 < trainer.iter < 20, self.cfg.OUTPUT_DIR
        )

    The above example will run the profiler for iteration 10~20 and dump
    results to ``OUTPUT_DIR``. We did not profile the first few iterations
    because they are typically slower than the rest.
    The result files can be loaded in the ``chrome://tracing`` page in chrome browser.

    Note:
        When used together with NCCL on older version of GPUs,
        autograd profiler may cause deadlock because it unnecessarily allocates
        memory on every device it sees. The memory management calls, if
        interleaved with NCCL calls, lead to deadlock on GPUs that do not
        support ``cudaLaunchCooperativeKernelMultiDevice``.
    """

    def __init__(self, enable_predicate, output_dir, *, use_cuda=True):
        """
        Args:
            enable_predicate (callable[trainer -> bool]): a function which takes a trainer,
                and returns whether to enable the profiler.
                It will be called once every step, and can be used to select which steps to profile.
            output_dir (str): the output directory to dump tracing files.
            use_cuda (bool): same as in `torch.autograd.profiler.profile`.
        """
        warnings.warn("AutogradProfiler has been deprecated in favor of TorchProfiler.")
        self._enable_predicate = enable_predicate
        self._use_cuda = use_cuda
        self._output_dir = output_dir

    def before_step(self):
        if self._enable_predicate(self.trainer):
            self._profiler = torch.autograd.profiler.profile(use_cuda=self._use_cuda)
            self._profiler.__enter__()
        else:
            self._profiler = None


class EvalHook(HookBase):
    """
    Run an evaluation function periodically, and at the end of training.

    It is executed every ``eval_period`` iterations and after the last iteration.
    """

    def __init__(self, eval_period, eval_function, eval_after_train=True):
        """
        Args:
            eval_period (int): the period to run `eval_function`. Set to 0 to
                not evaluate periodically (but still evaluate after the last iteration
                if `eval_after_train` is True).
            eval_function (callable): a function which takes no arguments, and
                returns a nested dict of evaluation metrics.
            eval_after_train (bool): whether to evaluate after the last iteration

        Note:
            This hook must be enabled in all or none workers.
            If you would like only certain workers to perform evaluation,
            give other workers a no-op function (`eval_function=lambda: None`).
        """
        self._period = eval_period
        self._func = eval_function
        self._eval_after_train = eval_after_train

    def _do_eval(self):
        results = self._func()

        if results:
            assert isinstance(
                results, dict
            ), "Eval function must return a dict. Got {} instead.".format(results)

            flattened_results = flatten_results_dict(results)
            for k, v in flattened_results.items():
                try:
                    v = float(v)
                except Exception as e:
                    raise ValueError(
                        "[EvalHook] eval_function should return a nested dict of float. "
                        "Got '{}: {}' instead.".format(k, v)
                    ) from e
            self.trainer.storage.put_scalars(**flattened_results, smoothing_hint=False)

        # Evaluation may take different time among workers.
        # A barrier make them start the next iteration together.
        comm.synchronize()

    def after_step(self):
        next_iter = self.trainer.iter + 1
        if self._period > 0 and next_iter % self._period == 0:
            # do the last eval in after_train
            if next_iter != self.trainer.max_iter:
                self._do_eval()

    def after_train(self):
        # This condition is to prevent the eval from running after a failed training
        if self._eval_after_train and self.trainer.iter + 1 >= self.trainer.max_iter:
            self._do_eval()
        # func is likely a closure that holds reference to the trainer
        # therefore we clean it to avoid circular reference in the end
        del self._func


class PreciseBN(HookBase):
    """
    The standard implementation of BatchNorm uses EMA in inference, which is
    sometimes suboptimal.
    This class computes the true average of statistics rather than the moving average,
    and put true averages to every BN layer in the given model.

    It is executed every ``period`` iterations and after the last iteration.
    """

    def __init__(self, period, model, data_loader, num_iter):
        """
        Args:
            period (int): the period this hook is run, or 0 to not run during training.
                The hook will always run in the end of training.
            model (nn.Module): a module whose all BN layers in training mode will be
                updated by precise BN.
                Note that user is responsible for ensuring the BN layers to be
                updated are in training mode when this hook is triggered.
            data_loader (iterable): it will produce data to be run by `model(data)`.
            num_iter (int): number of iterations used to compute the precise
                statistics.
        """
        self._logger = logging.getLogger(__name__)
        if len(get_bn_modules(model)) == 0:
            self._logger.info(
                "PreciseBN is disabled because model does not contain BN layers in training mode."
            )
            self._disabled = True
            return

        self._model = model
        self._data_loader = data_loader
        self._num_iter = num_iter
        self._period = period
        self._disabled = False

        self._data_iter = None

    def after_step(self):
        next_iter = self.trainer.iter + 1
        is_final = next_iter == self.trainer.max_iter
        if is_final or (self._period > 0 and next_iter % self._period == 0):
            self.update_stats()

    def update_stats(self):
        """
        Update the model with precise statistics. Users can manually call this method.
        """
        if self._disabled:
            return

        if self._data_iter is None:
            self._data_iter = iter(self._data_loader)

        def data_loader():
            for num_iter in itertools.count(1):
                if num_iter % 100 == 0:
                    self._logger.info(
                        "Running precise-BN ... {}/{} iterations.".format(num_iter, self._num_iter)
                    )
                # This way we can reuse the same iterator
                yield next(self._data_iter)

        with EventStorage():  # capture events in a new storage to discard them
            self._logger.info(
                "Running precise-BN for {} iterations...  ".format(self._num_iter)
                + "Note that this could produce different statistics every time."
            )
            update_bn_stats(self._model, data_loader(), self._num_iter)


class TorchMemoryStats(HookBase):
    """
    Writes pytorch's cuda memory statistics periodically.
    """

    def __init__(self, period=20, max_runs=10):
        """
        Args:
            period (int): Output stats each 'period' iterations
            max_runs (int): Stop the logging after 'max_runs'
        """

        self._logger = logging.getLogger(__name__)
        self._period = period
        self._max_runs = max_runs
        self._runs = 0

    def after_step(self):
        if self._runs > self._max_runs:
            return

        if (self.trainer.iter + 1) % self._period == 0 or (
            self.trainer.iter == self.trainer.max_iter - 1
        ):
            if torch.cuda.is_available():
                max_reserved_mb = torch.cuda.max_memory_reserved() / 1024.0 / 1024.0
                reserved_mb = torch.cuda.memory_reserved() / 1024.0 / 1024.0
                max_allocated_mb = torch.cuda.max_memory_allocated() / 1024.0 / 1024.0
                allocated_mb = torch.cuda.memory_allocated() / 1024.0 / 1024.0

                self._logger.info(
                    (
                        " iter: {} "
                        " max_reserved_mem: {:.0f}MB "
                        " reserved_mem: {:.0f}MB "
                        " max_allocated_mem: {:.0f}MB "
                        " allocated_mem: {:.0f}MB "
                    ).format(
                        self.trainer.iter,
                        max_reserved_mb,
                        reserved_mb,
                        max_allocated_mb,
                        allocated_mb,
                    )
                )

                self._runs += 1
                if self._runs == self._max_runs:
                    mem_summary = torch.cuda.memory_summary()
                    self._logger.info("\n" + mem_summary)

                torch.cuda.reset_peak_memory_stats()

==> supp/code/DiffusionLane/unlanedet/engine/lanuch.py <==
import logging
from datetime import timedelta
import torch
import torch.distributed as dist
import torch.multiprocessing as mp

from ..utils import comm as comm

DEFAULT_TIMEOUT = timedelta(minutes=30)


def _find_free_port():
    import socket

    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    # Binding to port 0 will cause the OS to find an available port for us
    sock.bind(("", 0))
    port = sock.getsockname()[1]
    sock.close()
    # NOTE: there is still a chance the port could be taken by other processes.
    return port


def launch(
    main_func,
    # Should be num_processes_per_machine, but kept for compatibility.
    num_gpus_per_machine,
    num_machines=1,
    machine_rank=0,
    dist_url=None,
    args=(),
    timeout=DEFAULT_TIMEOUT,
):
    """
    Launch multi-process or distributed training.
    This function must be called on all machines involved in the training.
    It will spawn child processes (defined by ``num_gpus_per_machine``) on each machine.

    Args:
        main_func: a function that will be called by `main_func(*args)`
        num_gpus_per_machine (int): number of processes per machine. When
            using GPUs, this should be the number of GPUs.
        num_machines (int): the total number of machines
        machine_rank (int): the rank of this machine
        dist_url (str): url to connect to for distributed jobs, including protocol
                       e.g. "tcp://127.0.0.1:8686".
                       Can be set to "auto" to automatically select a free port on localhost
        timeout (timedelta): timeout of the distributed workers
        args (tuple): arguments passed to main_func
    """
    world_size = num_machines * num_gpus_per_machine
    if world_size > 1:
        # https://github.com/pytorch/pytorch/pull/14391
        # TODO prctl in spawned processes

        if dist_url == "auto":
            assert num_machines == 1, "dist_url=auto not supported in multi-machine jobs."
            port = _find_free_port()
            dist_url = f"tcp://127.0.0.1:{port}"
        if num_machines > 1 and dist_url.startswith("file://"):
            logger = logging.getLogger(__name__)
            logger.warning(
                "file:// is not a reliable init_method in multi-machine jobs. Prefer tcp://"
            )

        mp.start_processes(
            _distributed_worker,
            nprocs=num_gpus_per_machine,
            args=(
                main_func,
                world_size,
                num_gpus_per_machine,
                machine_rank,
                dist_url,
                args,
                timeout,
            ),
            daemon=False,
        )
    else:
        main_func(*args)


def _distributed_worker(
    local_rank,
    main_func,
    world_size,
    num_gpus_per_machine,
    machine_rank,
    dist_url,
    args,
    timeout=DEFAULT_TIMEOUT,
):
    has_gpu = torch.cuda.is_available()
    if has_gpu:
        assert num_gpus_per_machine <= torch.cuda.device_count()
    global_rank = machine_rank * num_gpus_per_machine + local_rank
    try:
        dist.init_process_group(
            backend="NCCL" if has_gpu else "GLOO",
            init_method=dist_url,
            world_size=world_size,
            rank=global_rank,
            timeout=timeout,
        )
    except Exception as e:
        logger = logging.getLogger(__name__)
        logger.error("Process group URL: {}".format(dist_url))
        raise e

    # Setup the local process group.
    comm.create_local_process_group(num_gpus_per_machine)
    if has_gpu:
        torch.cuda.set_device(local_rank)

    # synchronize is needed here to prevent a possible timeout after calling init_process_group
    # See: https://github.com/facebookresearch/maskrcnn-benchmark/issues/172
    comm.synchronize()

    main_func(*args)

==> supp/code/DiffusionLane/unlanedet/engine/train_loop.py <==
import concurrent.futures
import logging
import numpy as np
import time
import weakref
from typing import List, Mapping, Optional
import torch
from torch.nn.parallel import DataParallel, DistributedDataParallel

from ..data.iterload import IterLoader
from ..utils import comm as comm
from ..utils.events import EventStorage,get_event_storage
from ..utils.logger import _log_api_usage

class HookBase:
    """
    Base class for hooks that can be registered with :class:`TrainerBase`.

    Each hook can implement 4 methods. The way they are called is demonstrated
    in the following snippet:
    ::
        hook.before_train()
        for iter in range(start_iter, max_iter):
            hook.before_step()
            trainer.run_step()
            hook.after_step()
        iter += 1
        hook.after_train()

    Notes:
        1. In the hook method, users can access ``self.trainer`` to access more
           properties about the context (e.g., model, current iteration, or config
           if using :class:`DefaultTrainer`).

        2. A hook that does something in :meth:`before_step` can often be
           implemented equivalently in :meth:`after_step`.
           If the hook takes non-trivial time, it is strongly recommended to
           implement the hook in :meth:`after_step` instead of :meth:`before_step`.
           The convention is that :meth:`before_step` should only take negligible time.

           Following this convention will allow hooks that do care about the difference
           between :meth:`before_step` and :meth:`after_step` (e.g., timer) to
           function properly.

    """

    trainer: "TrainerBase" = None
    """
    A weak reference to the trainer object. Set by the trainer when the hook is registered.
    """

    def before_train(self):
        """
        Called before the first iteration.
        """
        pass

    def after_train(self):
        """
        Called after the last iteration.
        """
        pass

    def before_step(self):
        """
        Called before each iteration.
        """
        pass

    def after_backward(self):
        """
        Called after the backward pass of each iteration.
        """
        pass

    def after_step(self):
        """
        Called after each iteration.
        """
        pass

    def state_dict(self):
        """
        Hooks are stateless by default, but can be made checkpointable by
        implementing `state_dict` and `load_state_dict`.
        """
        return {}

class TrainerBase:
    """
    Base class for iterative trainer with hooks.

    The only assumption we made here is: the training runs in a loop.
    A subclass can implement what the loop is.
    We made no assumptions about the existence of dataloader, optimizer, model, etc.

    Attributes:
        iter(int): the current iteration.

        start_iter(int): The iteration to start with.
            By convention the minimum possible value is 0.

        max_iter(int): The iteration to end training.

        storage(EventStorage): An EventStorage that's opened during the course of training.
    """

    def __init__(self) -> None:
        self._hooks: List[HookBase] = []
        self.iter: int = 0
        self.start_iter: int = 0
        self.max_iter: int
        self.storage: EventStorage
        _log_api_usage("trainer." + self.__class__.__name__)

    def register_hooks(self, hooks: List[Optional[HookBase]]) -> None:
        """
        Register hooks to the trainer. The hooks are executed in the order
        they are registered.

        Args:
            hooks (list[Optional[HookBase]]): list of hooks
        """
        hooks = [h for h in hooks if h is not None]
        for h in hooks:
            assert isinstance(h, HookBase)
            # To avoid circular reference, hooks and trainer cannot own each other.
            # This normally does not matter, but will cause memory leak if the
            # involved objects contain __del__:
            # See http://engineering.hearsaysocial.com/2013/06/16/circular-references-in-python/
            h.trainer = weakref.proxy(self)
        self._hooks.extend(hooks)

    def train(self, start_iter: int, max_iter: int):
        """
        Args:
            start_iter, max_iter (int): See docs above
        """
        logger = logging.getLogger(__name__)
        logger.info("Starting training from iteration {}".format(start_iter))

        self.iter = self.start_iter = start_iter
        self.max_iter = max_iter

        with EventStorage(start_iter) as self.storage:
            try:
                self.before_train()
                for self.iter in range(start_iter, max_iter):
                    self.before_step()
                    self.run_step()
                    self.after_step()
                # self.iter == max_iter can be used by `after_train` to
                # tell whether the training successfully finished or failed
                # due to exceptions.
                self.iter += 1
            except Exception:
                logger.exception("Exception during training:")
                raise
            finally:
                self.after_train()

    def before_train(self):
        for h in self._hooks:
            h.before_train()

    def after_train(self):
        self.storage.iter = self.iter
        for h in self._hooks:
            h.after_train()

    def before_step(self):
        # Maintain the invariant that storage.iter == trainer.iter
        # for the entire execution of each step
        self.storage.iter = self.iter

        for h in self._hooks:
            h.before_step()

    def after_backward(self):
        for h in self._hooks:
            h.after_backward()

    def after_step(self):
        for h in self._hooks:
            h.after_step()

    def run_step(self):
        raise NotImplementedError

    def state_dict(self):
        ret = {"iteration": self.iter}
        hooks_state = {}
        for h in self._hooks:
            sd = h.state_dict()
            if sd:
                name = type(h).__qualname__
                if name in hooks_state:
                    # TODO handle repetitive stateful hooks
                    continue
                hooks_state[name] = sd
        if hooks_state:
            ret["hooks"] = hooks_state
        return ret

    def load_state_dict(self, state_dict):
        logger = logging.getLogger(__name__)
        self.iter = state_dict["iteration"]
        for key, value in state_dict.get("hooks", {}).items():
            for h in self._hooks:
                try:
                    name = type(h).__qualname__
                except AttributeError:
                    continue
                if name == key:
                    h.load_state_dict(value)
                    break
            else:
                logger.warning(f"Cannot find the hook '{key}', its state_dict is ignored.")

class SimpleTrainer(TrainerBase):
    """
    A simple trainer for the most common type of task:
    single-cost single-optimizer single-data-source iterative optimization,
    optionally using data-parallelism.
    It assumes that every step, you:

    1. Compute the loss with a data from the data_loader.
    2. Compute the gradients with the above loss.
    3. Update the model with the optimizer.

    All other tasks during training (checkpointing, logging, evaluation, LR schedule)
    are maintained by hooks, which can be registered by :meth:`TrainerBase.register_hooks`.

    If you want to do anything fancier than this,
    either subclass TrainerBase and implement your own `run_step`,
    or write your own training loop.
    """

    def __init__(
        self,
        model,
        data_loader,
        optimizer,
        gather_metric_period=1,
        zero_grad_before_forward=False,
        async_write_metrics=False,
    ):
        """
        Args:
            model: a torch Module. Takes a data from data_loader and returns a
                dict of losses.
            data_loader: an iterable. Contains data to be used to call model.
            optimizer: a torch optimizer.
            gather_metric_period: an int. Every gather_metric_period iterations
                the metrics are gathered from all the ranks to rank 0 and logged.
            zero_grad_before_forward: whether to zero the gradients before the forward.
            async_write_metrics: bool. If True, then write metrics asynchronously to improve
                training speed
        """
        super().__init__()

        """
        We set the model to training mode in the trainer.
        However it's valid to train a model that's in eval mode.
        If you want your model (or a submodule of it) to behave
        like evaluation during training, you can overwrite its train() method.
        """
        model.train()

        self.model = model
        self.data_loader = data_loader
        # to access the data loader iterator, call `self._data_loader_iter`
        self._data_loader_iter_obj = None
        self.optimizer = optimizer
        self.gather_metric_period = gather_metric_period
        self.zero_grad_before_forward = zero_grad_before_forward
        self.async_write_metrics = async_write_metrics
        # create a thread pool that can execute non critical logic in run_step asynchronically
        # use only 1 worker so tasks will be executred in order of submitting.
        self.concurrent_executor = concurrent.futures.ThreadPoolExecutor(max_workers=1)

    def run_step(self):
        """
        Implement the standard training logic described above.
        """
        assert self.model.training, "[SimpleTrainer] model was changed to eval mode!"
        start = time.perf_counter()
        """
        If you want to do something with the data, you can wrap the dataloader.
        """
        data = next(self._data_loader_iter)
        data_time = time.perf_counter() - start

        if self.zero_grad_before_forward:
            """
            If you need to accumulate gradients or do something similar, you can
            wrap the optimizer with your custom `zero_grad()` method.
            """
            self.optimizer.zero_grad()

        """
        If you want to do something with the losses, you can wrap the model.
        """
        loss_dict = self.model(data)
        if isinstance(loss_dict, torch.Tensor):
            losses = loss_dict
            loss_dict = {"total_loss": loss_dict}
        else:
            losses = sum(loss_dict.values())
        if not self.zero_grad_before_forward:
            """
            If you need to accumulate gradients or do something similar, you can
            wrap the optimizer with your custom `zero_grad()` method.
            """
            self.optimizer.zero_grad()
        losses.backward()

        self.after_backward()

        if self.async_write_metrics:
            # write metrics asynchronically
            self.concurrent_executor.submit(
                self._write_metrics, loss_dict, data_time, iter=self.iter
            )
        else:
            self._write_metrics(loss_dict, data_time)

        """
        If you need gradient clipping/scaling or other processing, you can
        wrap the optimizer with your custom `step()` method. But it is
        suboptimal as explained in https://arxiv.org/abs/2006.15704 Sec 3.2.4
        """
        self.optimizer.step()

    @property
    def _data_loader_iter(self):
        # only create the data loader iterator when it is used
        if self._data_loader_iter_obj is None:
            self._data_loader_iter_obj = IterLoader(dataloader=self.data_loader)
            # self._data_loader_iter_obj = iter(self.data_loader)
        return self._data_loader_iter_obj

    def reset_data_loader(self, data_loader_builder):
        """
        Delete and replace the current data loader with a new one, which will be created
        by calling `data_loader_builder` (without argument).
        """
        del self.data_loader
        data_loader = data_loader_builder()
        self.data_loader = data_loader
        self._data_loader_iter_obj = None

    def _write_metrics(
        self,
        loss_dict: Mapping[str, torch.Tensor],
        data_time: float,
        prefix: str = "",
        iter: Optional[int] = None,
    ) -> None:
        logger = logging.getLogger(__name__)

        iter = self.iter if iter is None else iter
        if (iter + 1) % self.gather_metric_period == 0:
            try:
                SimpleTrainer.write_metrics(loss_dict, data_time, iter, prefix)
            except Exception:
                logger.exception("Exception in writing metrics: ")
                raise

    @staticmethod
    def write_metrics(
        loss_dict: Mapping[str, torch.Tensor],
        data_time: float,
        cur_iter: int,
        prefix: str = "",
    ) -> None:
        """
        Args:
            loss_dict (dict): dict of scalar losses
            data_time (float): time taken by the dataloader iteration
            prefix (str): prefix for logging keys
        """
#        import pdb;pdb.set_trace()
        metrics_dict = {k: v.detach().cpu().item() for k, v in loss_dict.items()}
        metrics_dict["data_time"] = data_time

        storage = get_event_storage()
        # Keep track of data time per rank
        storage.put_scalar("rank_data_time", data_time, cur_iter=cur_iter)

        # Gather metrics among all workers for logging
        # This assumes we do DDP-style training, which is currently the only
        # supported method in detectron2.
        all_metrics_dict = comm.gather(metrics_dict)

        if comm.is_main_process():
            # data_time among workers can have high variance. The actual latency
            # caused by data_time is the maximum among workers.
            data_time = np.max([x.pop("data_time") for x in all_metrics_dict])
            storage.put_scalar("data_time", data_time, cur_iter=cur_iter)

            # average the rest metrics
            metrics_dict = {
                k: np.mean([x[k] for x in all_metrics_dict]) for k in all_metrics_dict[0].keys()
            }
            total_losses_reduced = sum(metrics_dict.values())
            if not np.isfinite(total_losses_reduced):
                raise FloatingPointError(
                    f"Loss became infinite or NaN at iteration={cur_iter}!\n"
                    f"loss_dict = {metrics_dict}"
                )

            storage.put_scalar(
                "{}total_loss".format(prefix), total_losses_reduced, cur_iter=cur_iter
            )
            
            for k,v in metrics_dict.items():
                storage.put_scalar(f"{k}",v,cur_iter = cur_iter)

            if len(metrics_dict) > 1:
                storage.put_scalars(cur_iter=cur_iter, **metrics_dict)

    def state_dict(self):
        ret = super().state_dict()
        ret["optimizer"] = self.optimizer.state_dict()
        return ret

    def load_state_dict(self, state_dict):
        super().load_state_dict(state_dict)
        self.optimizer.load_state_dict(state_dict["optimizer"])

    def after_train(self):
        super().after_train()
        self.concurrent_executor.shutdown(wait=True)


class AMPTrainer(SimpleTrainer):
    """
    Like :class:`SimpleTrainer`, but uses PyTorch's native automatic mixed precision
    in the training loop.
    """

    def __init__(
        self,
        model,
        data_loader,
        optimizer,
        gather_metric_period=1,
        zero_grad_before_forward=False,
        grad_scaler=None,
        precision: torch.dtype = torch.float16,
        log_grad_scaler: bool = False,
        async_write_metrics=False,
    ):
        """
        Args:
            model, data_loader, optimizer, gather_metric_period, zero_grad_before_forward,
                async_write_metrics: same as in :class:`SimpleTrainer`.
            grad_scaler: torch GradScaler to automatically scale gradients.
            precision: torch.dtype as the target precision to cast to in computations
        """
        unsupported = "AMPTrainer does not support single-process multi-device training!"
        if isinstance(model, DistributedDataParallel):
            assert not (model.device_ids and len(model.device_ids) > 1), unsupported
        assert not isinstance(model, DataParallel), unsupported

        super().__init__(
            model, data_loader, optimizer, gather_metric_period, zero_grad_before_forward
        )

        if grad_scaler is None:
            from torch.cuda.amp import GradScaler

            grad_scaler = GradScaler()
        self.grad_scaler = grad_scaler
        self.precision = precision
        self.log_grad_scaler = log_grad_scaler

    def run_step(self):
        """
        Implement the AMP training logic.
        """
        assert self.model.training, "[AMPTrainer] model was changed to eval mode!"
        assert torch.cuda.is_available(), "[AMPTrainer] CUDA is required for AMP training!"
        from torch.cuda.amp import autocast

        start = time.perf_counter()
        data = next(self._data_loader_iter)
        data_time = time.perf_counter() - start

        if self.zero_grad_before_forward:
            self.optimizer.zero_grad()
        with autocast(dtype=self.precision):
            loss_dict = self.model(data)
            if isinstance(loss_dict, torch.Tensor):
                losses = loss_dict
                loss_dict = {"total_loss": loss_dict}
            else:
                losses = sum(loss_dict.values())

        if not self.zero_grad_before_forward:
            self.optimizer.zero_grad()

        self.grad_scaler.scale(losses).backward()

        if self.log_grad_scaler:
            storage = get_event_storage()
            storage.put_scalar("[metric]grad_scaler", self.grad_scaler.get_scale())

        self.after_backward()

        if self.async_write_metrics:
            # write metrics asynchronically
            self.concurrent_executor.submit(
                self._write_metrics, loss_dict, data_time, iter=self.iter
            )
        else:
            self._write_metrics(loss_dict, data_time)

        self.grad_scaler.step(self.optimizer)
        self.grad_scaler.update()

    def state_dict(self):
        ret = super().state_dict()
        ret["grad_scaler"] = self.grad_scaler.state_dict()
        return ret

    def load_state_dict(self, state_dict):
        super().load_state_dict(state_dict)
        self.grad_scaler.load_state_dict(state_dict["grad_scaler"])

==> supp/code/DiffusionLane/unlanedet/evaluation/__init__.py <==
from .evaluator import (DatasetEvaluator, DatasetEvaluators, 
                        inference_context, inference_on_dataset,TusimpleEvaluator,CULaneEvaluator)
from .testing import print_csv_format,verify_results

==> supp/code/DiffusionLane/unlanedet/evaluation/culane_metric.py <==
import os
import argparse
from functools import partial

import cv2
import numpy as np
from tqdm import tqdm
from p_tqdm import t_map, p_map
from scipy.interpolate import splprep, splev
from scipy.optimize import linear_sum_assignment
from shapely.geometry import LineString, Polygon


def draw_lane(lane, img=None, img_shape=None, width=30):
    if img is None:
        img = np.zeros(img_shape, dtype=np.uint8)
    lane = lane.astype(np.int32)
    for p1, p2 in zip(lane[:-1], lane[1:]):
        cv2.line(img, tuple(p1), tuple(p2), color=(255, 255, 255), thickness=width)
    return img


def discrete_cross_iou(xs, ys, width=30, img_shape=(590, 1640, 3)):
    xs = [draw_lane(lane, img_shape=img_shape, width=width) > 0 for lane in xs]
    ys = [draw_lane(lane, img_shape=img_shape, width=width) > 0 for lane in ys]

    ious = np.zeros((len(xs), len(ys)))
    for i, x in enumerate(xs):
        for j, y in enumerate(ys):
            ious[i, j] = (x & y).sum() / (x | y).sum()
    return ious


def continuous_cross_iou(xs, ys, width=30, img_shape=(590, 1640, 3)):
    h, w, _ = img_shape
    image = Polygon([(0, 0), (0, h - 1), (w - 1, h - 1), (w - 1, 0)])
    xs = [LineString(lane).buffer(distance=width / 2., cap_style=1, join_style=2).intersection(image) for lane in xs]
    ys = [LineString(lane).buffer(distance=width / 2., cap_style=1, join_style=2).intersection(image) for lane in ys]

    ious = np.zeros((len(xs), len(ys)))
    for i, x in enumerate(xs):
        for j, y in enumerate(ys):
            ious[i, j] = x.intersection(y).area / x.union(y).area

    return ious


def interp(points, n=50):
    x = [x for x, _ in points]
    y = [y for _, y in points]
    tck, u = splprep([x, y], s=0, t=n, k=min(3, len(points) - 1))

    u = np.linspace(0., 1., num=(len(u) - 1) * n + 1)
    return np.array(splev(u, tck)).T


def culane_metric(pred, anno, width=30, iou_threshold=0.5, official=True, img_shape=(590, 1640, 3)):
    if len(pred) == 0:
        return 0, 0, len(anno), np.zeros(len(pred)), np.zeros(len(pred), dtype=bool)
    if len(anno) == 0:
        return 0, len(pred), 0, np.zeros(len(pred)), np.zeros(len(pred), dtype=bool)
    interp_pred = np.array([interp(pred_lane, n=5) for pred_lane in pred], dtype=object)  # (4, 50, 2)
    interp_anno = np.array([interp(anno_lane, n=5) for anno_lane in anno], dtype=object)  # (4, 50, 2)

    if official:
        ious = discrete_cross_iou(interp_pred, interp_anno, width=width, img_shape=img_shape)
    else:
        ious = continuous_cross_iou(interp_pred, interp_anno, width=width, img_shape=img_shape)

    row_ind, col_ind = linear_sum_assignment(1 - ious)
    tp = int((ious[row_ind, col_ind] > iou_threshold).sum())
    fp = len(pred) - tp
    fn = len(anno) - tp
    pred_ious = np.zeros(len(pred))
    pred_ious[row_ind] = ious[row_ind, col_ind]
    return tp, fp, fn, pred_ious, pred_ious > iou_threshold


def load_culane_img_data(path):
    with open(path, 'r') as data_file:
        img_data = data_file.readlines()
    img_data = [line.split() for line in img_data]
    img_data = [list(map(float, lane)) for lane in img_data]
    img_data = [[(lane[i], lane[i + 1]) for i in range(0, len(lane), 2)] for lane in img_data]
    img_data = [lane for lane in img_data if len(lane) >= 2]

    return img_data


def load_culane_data(data_dir, file_list_path):
    with open(file_list_path, 'r') as file_list:
        filepaths = [
            os.path.join(data_dir, line[1 if line[0] == '/' else 0:].rstrip().replace('.jpg', '.lines.txt'))
            for line in file_list.readlines()
        ]

    data = []
    for path in tqdm(filepaths):
        img_data = load_culane_img_data(path)
        data.append(img_data)

    return data


def eval_predictions(pred_dir, anno_dir, list_path, width=30, official=True, sequential=False):
    print('List: {}'.format(list_path))
    print('Loading prediction data...')
    predictions = load_culane_data(pred_dir, list_path)
    print('Loading annotation data...')
    annotations = load_culane_data(anno_dir, list_path)
    print('Calculating metric {}...'.format('sequentially' if sequential else 'in parallel'))
    img_shape = (590, 1640, 3)
    if sequential:
        results = t_map(partial(culane_metric, width=width, official=official, img_shape=img_shape), predictions,
                        annotations)
    else:
        results = p_map(partial(culane_metric, width=width, official=official, img_shape=img_shape), predictions,
                        annotations)
    total_tp = sum(tp for tp, _, _, _, _ in results)
    total_fp = sum(fp for _, fp, _, _, _ in results)
    total_fn = sum(fn for _, _, fn, _, _ in results)
    if total_tp == 0:
        precision = 0
        recall = 0
        f1 = 0
    else:
        precision = float(total_tp) / (total_tp + total_fp)
        recall = float(total_tp) / (total_tp + total_fn)
        f1 = 2 * precision * recall / (precision + recall)

    return {'TP': total_tp, 'FP': total_fp, 'FN': total_fn, 'Precision': precision, 'Recall': recall, 'F1': f1}


def main():
    args = parse_args()
    for list_path in args.list:
        results = eval_predictions(args.pred_dir,
                                   args.anno_dir,
                                   list_path,
                                   width=args.width,
                                   official=args.official,
                                   sequential=args.sequential)

        header = '=' * 20 + ' Results ({})'.format(os.path.basename(list_path)) + '=' * 20
        print(header)
        for metric, value in results.items():
            if isinstance(value, float):
                print('{}: {:.4f}'.format(metric, value))
            else:
                print('{}: {}'.format(metric, value))
        print('=' * len(header))


def parse_args():
    parser = argparse.ArgumentParser(description="Measure CULane's metric")
    parser.add_argument("--pred_dir", help="Path to directory containing the predicted lanes", required=True)
    parser.add_argument("--anno_dir", help="Path to directory containing the annotated lanes", required=True)
    parser.add_argument("--width", type=int, default=30, help="Width of the lane")
    parser.add_argument("--list", nargs='+', help="Path to txt file containing the list of files", required=True)
    parser.add_argument("--sequential", action='store_true', help="Run sequentially instead of in parallel")
    parser.add_argument("--official", action='store_true', help="Use official way to calculate the metric")

    return parser.parse_args()


if __name__ == '__main__':
    main()

==> supp/code/DiffusionLane/unlanedet/evaluation/evaluator.py <==
import os
from tqdm import tqdm
import datetime
import logging
import time
import json
import numpy as np
from collections import OrderedDict, abc
from contextlib import ExitStack, contextmanager
from typing import List, Union
import torch
from torch import nn

from . import culane_metric
from .tusimple_metric import LaneEval
from ..utils.comm import get_world_size, is_main_process
from ..utils.logger import log_every_n_seconds


class DatasetEvaluator:
    """
    Base class for a dataset evaluator.

    The function :func:`inference_on_dataset` runs the model over
    all samples in the dataset, and have a DatasetEvaluator to process the inputs/outputs.

    This class will accumulate information of the inputs/outputs (by :meth:`process`),
    and produce evaluation results in the end (by :meth:`evaluate`).
    """

    def reset(self):
        """
        Preparation for a new round of evaluation.
        Should be called before starting a round of evaluation.
        """
        pass

    def process(self, inputs, outputs):
        """
        Process the pair of inputs and outputs.
        If they contain batches, the pairs can be consumed one-by-one using `zip`:

        .. code-block:: python

            for input_, output in zip(inputs, outputs):
                # do evaluation on single input/output pair
                ...

        Args:
            inputs (list): the inputs that's used to call the model.
            outputs (list): the return value of `model(inputs)`
        """
        pass

    def evaluate(self):
        """
        Evaluate/summarize the performance, after processing all input/output pairs.

        Returns:
            dict:
                A new evaluator class can return a dict of arbitrary format
                as long as the user can process the results.
                In our train_net.py, we expect the following format:

                * key: the name of the task (e.g., bbox)
                * value: a dict of {metric name: score}, e.g.: {"AP50": 80}
        """
        pass


class TusimpleEvaluator(DatasetEvaluator):
    """
    Evaluator of the Tusimple dataset
    """
    def __init__(self,
                 ori_img_h,
                 ori_img_w,
                 test_json_file,
                 output_basedir="",
                 metric = None):
        self.ori_img_h = ori_img_h
        self.h_samples = list(range(160, 720, 10))
        self.ori_img_w = ori_img_w
        self.data_infos = None
        self.test_json_file = test_json_file
        self.output_basedir = output_basedir

    def pred2lanes(self, pred):
        ys = np.array(self.h_samples) / self.ori_img_h
        lanes = []
        for lane in pred:
            xs = lane(ys)
            invalid_mask = xs < 0
            lane = (xs * self.ori_img_w).astype(int)
            lane[invalid_mask] = -2
            lanes.append(lane.tolist())
        return lanes    
    
    def pred2tusimpleformat(self, idx, pred, runtime):
        runtime *= 1000.  # s to ms
        img_name = self.data_infos[idx]['img_name']
        lanes = self.pred2lanes(pred)
        output = {'raw_file': img_name, 'lanes': lanes, 'run_time': runtime}
        return json.dumps(output)
    
    def save_tusimple_predictions(self, predictions, filename, runtimes=None):
        if runtimes is None:
            runtimes = np.ones(len(predictions)) * 1.e-3
        lines = []
        for idx, (prediction, runtime) in enumerate(zip(predictions, runtimes)):
            line = self.pred2tusimpleformat(idx, prediction, runtime)
            lines.append(line)
        with open(filename, 'w') as output_file:
            output_file.write('\n'.join(lines))

    def process(self, inputs, outputs):
        return super().process(inputs, outputs)

    def evaluate(self, predictions, runtimes=None):
        pred_filename = os.path.join(self.output_basedir, 'tusimple_predictions.json')
        self.save_tusimple_predictions(predictions, pred_filename, runtimes)
        result, acc = LaneEval.bench_one_submit(pred_filename, self.test_json_file)
        print(result)
        return dict(acc=acc)
    
class CULaneEvaluator(DatasetEvaluator):
    """
    Evaluator of the CULane dataset
    """
    def __init__(self,
                 data_root,
                 ori_img_h,
                 ori_img_w,
                 output_basedir="",
                 cfg=None,
                 metric = None):
        self.logger = logging.getLogger(__name__)
        self.data_root = data_root
        self.ori_img_w = ori_img_w
        self.ori_img_h = ori_img_h
        self.output_basedir = output_basedir
        LIST_FILE = {
            'train': 'list/train_gt.txt',
            'val': 'list/test.txt',
            'test': 'list/test.txt',
        } 
        self.list_path = os.path.join(data_root, LIST_FILE['test'])
        self.cfg = cfg
        self.load_annotations()

    def load_annotations(self):
        self.logger.info('Loading CULane annotations for evaluation...')
        self.data_infos = []
        with open(self.list_path) as list_file:
            for line in list_file:
                infos = self.load_annotation(line.split())
                self.data_infos.append(infos)

    def load_annotation(self, line):
        infos = {}
        img_line = line[0]
        img_line = img_line[1 if img_line[0] == '/' else 0::]
        img_path = os.path.join(self.data_root, img_line)
        infos['img_name'] = img_line 
        infos['img_path'] = img_path
        if len(line) > 1:
            mask_line = line[1]
            mask_line = mask_line[1 if mask_line[0] == '/' else 0::]
            mask_path = os.path.join(self.data_root, mask_line)
            infos['mask_path'] = mask_path

        if len(line) > 2:
            exist_list = [int(l) for l in line[2:]]
            infos['lane_exist'] = np.array(exist_list)

        anno_path = img_path[:-3] + 'lines.txt'  # remove sufix jpg and add lines.txt
        with open(anno_path, 'r') as anno_file:
            data = [list(map(float, line.split())) for line in anno_file.readlines()]
        lanes = [[(lane[i], lane[i + 1]) for i in range(0, len(lane), 2) if lane[i] >= 0 and lane[i + 1] >= 0]
                 for lane in data]
        lanes = [list(set(lane)) for lane in lanes]  # remove duplicated points
        lanes = [lane for lane in lanes if len(lane) > 3]  # remove lanes with less than 2 points

        lanes = [sorted(lane, key=lambda x: x[1]) for lane in lanes]  # sort by y
        infos['lanes'] = lanes

        return infos

    def get_prediction_string(self, pred):
        ys = np.array(list(self.cfg.sample_y))[::-1] / self.ori_img_h
        out = []
        for lane in pred:
            xs = lane(ys)
            valid_mask = (xs >= 0) & (xs < 1)
            xs = xs * self.ori_img_w
            lane_xs = xs[valid_mask]
            lane_ys = ys[valid_mask] * self.ori_img_h
            lane_xs, lane_ys = lane_xs[::-1], lane_ys[::-1]
            lane_str = ' '.join(['{:.5f} {:.5f}'.format(x, y) for x, y in zip(lane_xs, lane_ys)])
            if lane_str != '':
                out.append(lane_str)

        return '\n'.join(out)

    def evaluate(self, predictions):
        print('Generating prediction output...')
        for idx, pred in enumerate(tqdm(predictions)):
            output_dir = os.path.join(self.output_basedir, os.path.dirname(self.data_infos[idx]['img_name']))
            output_filename = os.path.basename(self.data_infos[idx]['img_name'])[:-3] + 'lines.txt'
            os.makedirs(output_dir, exist_ok=True)
            output = self.get_prediction_string(pred)
            with open(os.path.join(output_dir, output_filename), 'w') as out_file:
                out_file.write(output)
        result = culane_metric.eval_predictions(self.output_basedir, self.data_root, self.list_path, official=True)
        return result

class DatasetEvaluators(DatasetEvaluator):
    """
    Wrapper class to combine multiple :class:`DatasetEvaluator` instances.

    This class dispatches every evaluation call to
    all of its :class:`DatasetEvaluator`.
    """

    def __init__(self, evaluators):
        """
        Args:
            evaluators (list): the evaluators to combine.
        """
        super().__init__()
        self._evaluators = evaluators

    def reset(self):
        for evaluator in self._evaluators:
            evaluator.reset()

    def process(self, inputs, outputs):
        for evaluator in self._evaluators:
            evaluator.process(inputs, outputs)

    def evaluate(self):
        results = OrderedDict()
        for evaluator in self._evaluators:
            result = evaluator.evaluate()
            if is_main_process() and result is not None:
                for k, v in result.items():
                    assert (
                        k not in results
                    ), "Different evaluators produce results with the same key {}".format(k)
                    results[k] = v
        return results


def inference_on_dataset(
    model,
    data_loader,
    evaluator: Union[DatasetEvaluator, List[DatasetEvaluator], None],
    callbacks=None,
):
    """
    Run model on the data_loader and evaluate the metrics with evaluator.
    Also benchmark the inference speed of `model.__call__` accurately.
    The model will be used in eval mode.

    Args:
        model (callable): a callable which takes an object from
            `data_loader` and returns some outputs.

            If it's an nn.Module, it will be temporarily set to `eval` mode.
            If you wish to evaluate a model in `training` mode instead, you can
            wrap the given model and override its behavior of `.eval()` and `.train()`.
        data_loader: an iterable object with a length.
            The elements it generates will be the inputs to the model.
        evaluator: the evaluator(s) to run. Use `None` if you only want to benchmark,
            but don't want to do any evaluation.
        callbacks (dict of callables): a dictionary of callback functions which can be
            called at each stage of inference.

    Returns:
        The return value of `evaluator.evaluate()`
    """
    num_devices = get_world_size()
    logger = logging.getLogger(__name__)
    logger.info("Start inference on {} batches".format(len(data_loader)))

    total = len(data_loader)  # inference data loader must have a fixed length
    if evaluator is None:
        # create a no-op evaluator
        evaluator = DatasetEvaluators([])
    if isinstance(evaluator, abc.MutableSequence):
        evaluator = DatasetEvaluators(evaluator)
    dataset = data_loader.dataset
    evaluator.data_infos = dataset.data_infos
    evaluator.reset()

    num_warmup = min(5, total - 1)
    start_time = time.perf_counter()
    total_data_time = 0
    total_compute_time = 0
    total_eval_time = 0
    prediction = []
    with ExitStack() as stack:
        if isinstance(model, nn.Module):
            stack.enter_context(inference_context(model))
        stack.enter_context(torch.no_grad())

        start_data_time = time.perf_counter()
        dict.get(callbacks or {}, "on_start", lambda: None)()
        for idx, inputs in enumerate(data_loader):
            total_data_time += time.perf_counter() - start_data_time
            if idx == num_warmup:
                start_time = time.perf_counter()
                total_data_time = 0
                total_compute_time = 0
                total_eval_time = 0

            start_compute_time = time.perf_counter()
            dict.get(callbacks or {}, "before_inference", lambda: None)()
            outputs = model(inputs)
            if hasattr(model,"get_lanes"):
                outputs = model.get_lanes(outputs)
            dict.get(callbacks or {}, "after_inference", lambda: None)()
            if torch.cuda.is_available():
                torch.cuda.synchronize()
            total_compute_time += time.perf_counter() - start_compute_time

            start_eval_time = time.perf_counter()
            prediction.extend(outputs)
            # evaluator.process(inputs, outputs)
            total_eval_time += time.perf_counter() - start_eval_time

            iters_after_start = idx + 1 - num_warmup * int(idx >= num_warmup)
            data_seconds_per_iter = total_data_time / iters_after_start
            compute_seconds_per_iter = total_compute_time / iters_after_start
            eval_seconds_per_iter = total_eval_time / iters_after_start
            total_seconds_per_iter = (time.perf_counter() - start_time) / iters_after_start
            if idx >= num_warmup * 2 or compute_seconds_per_iter > 5:
                eta = datetime.timedelta(seconds=int(total_seconds_per_iter * (total - idx - 1)))
                log_every_n_seconds(
                    logging.INFO,
                    (
                        f"Inference done {idx + 1}/{total}. "
                        f"Dataloading: {data_seconds_per_iter:.4f} s/iter. "
                        f"Inference: {compute_seconds_per_iter:.4f} s/iter. "
                        f"Eval: {eval_seconds_per_iter:.4f} s/iter. "
                        f"Total: {total_seconds_per_iter:.4f} s/iter. "
                        f"ETA={eta}"
                    ),
                    n=5,
                )
            start_data_time = time.perf_counter()
        dict.get(callbacks or {}, "on_end", lambda: None)()

    # Measure the time only for this worker (before the synchronization barrier)
    total_time = time.perf_counter() - start_time
    total_time_str = str(datetime.timedelta(seconds=total_time))
    # NOTE this format is parsed by grep
    logger.info(
        "Total inference time: {} ({:.6f} s / iter per device, on {} devices)".format(
            total_time_str, total_time / (total - num_warmup), num_devices
        )
    )
    total_compute_time_str = str(datetime.timedelta(seconds=int(total_compute_time)))
    logger.info(
        "Total inference pure compute time: {} ({:.6f} s / iter per device, on {} devices)".format(
            total_compute_time_str, total_compute_time / (total - num_warmup), num_devices
        )
    )
    
    # for evaluation
    results = evaluator.evaluate(prediction)
    # An evaluator may return None when not in main process.
    # Replace it by an empty dict instead to make it easier for downstream code to handle
    if results is None:
        results = {}
    return results


@contextmanager
def inference_context(model):
    """
    A context where the model is temporarily changed to eval mode,
    and restored to previous mode afterwards.

    Args:
        model: a torch Module
    """
    training_mode = model.training
    model.eval()
    yield
    model.train(training_mode)


==> supp/code/DiffusionLane/unlanedet/evaluation/testing.py <==
import logging
import numpy as np
import pprint
import sys
from collections.abc import Mapping


def print_csv_format(results):
    """
    Print main metrics in a format similar to Detectron,
    so that they are easy to copypaste into a spreadsheet.

    Args:
        results (OrderedDict[dict]): task_name -> {metric -> score}
            unordered dict can also be printed, but in arbitrary order
    """
    assert isinstance(results, Mapping) or not len(results), results
    logger = logging.getLogger(__name__)
    for task, res in results.items():
        if isinstance(res, Mapping):
            # Don't print "AP-category" metrics since they are usually not tracked.
            important_res = [(k, v) for k, v in res.items() if "-" not in k]
            logger.info("copypaste: Task: {}".format(task))
            logger.info("copypaste: " + ",".join([k[0] for k in important_res]))
            logger.info("copypaste: " + ",".join(["{0:.4f}".format(k[1]) for k in important_res]))
        else:
            logger.info(f"copypaste: {task}={res}")


def verify_results(cfg, results):
    """
    Args:
        results (OrderedDict[dict]): task_name -> {metric -> score}

    Returns:
        bool: whether the verification succeeds or not
    """
    expected_results = cfg.TEST.EXPECTED_RESULTS
    if not len(expected_results):
        return True

    ok = True
    for task, metric, expected, tolerance in expected_results:
        actual = results[task].get(metric, None)
        if actual is None:
            ok = False
            continue
        if not np.isfinite(actual):
            ok = False
            continue
        diff = abs(actual - expected)
        if diff > tolerance:
            ok = False

    logger = logging.getLogger(__name__)
    if not ok:
        logger.error("Result verification failed!")
        logger.error("Expected Results: " + str(expected_results))
        logger.error("Actual Results: " + pprint.pformat(results))

        sys.exit(1)
    else:
        logger.info("Results verification passed.")
    return ok


def flatten_results_dict(results):
    """
    Expand a hierarchical dict of scalars into a flat dict of scalars.
    If results[k1][k2][k3] = v, the returned dict will have the entry
    {"k1/k2/k3": v}.

    Args:
        results (dict):
    """
    r = {}
    for k, v in results.items():
        if isinstance(v, Mapping):
            v = flatten_results_dict(v)
            for kk, vv in v.items():
                r[k + "/" + kk] = vv
        else:
            r[k] = v
    return r

==> supp/code/DiffusionLane/unlanedet/evaluation/tusimple_metric.py <==
import numpy as np
from sklearn.linear_model import LinearRegression
import json as json


class LaneEval(object):
    lr = LinearRegression()
    pixel_thresh = 20
    pt_thresh = 0.85

    @staticmethod
    def get_angle(xs, y_samples):
        xs, ys = xs[xs >= 0], y_samples[xs >= 0]
        if len(xs) > 1:
            LaneEval.lr.fit(ys[:, None], xs)
            k = LaneEval.lr.coef_[0]
            theta = np.arctan(k)
        else:
            theta = 0
        return theta

    @staticmethod
    def line_accuracy(pred, gt, thresh):
        pred = np.array([p if p >= 0 else -100 for p in pred])
        gt = np.array([g if g >= 0 else -100 for g in gt])
        return np.sum(np.where(np.abs(pred - gt) < thresh, 1., 0.)) / len(gt)

    @staticmethod
    def bench(pred, gt, y_samples, running_time):
        if any(len(p) != len(y_samples) for p in pred):
            raise Exception('Format of lanes error.')
        if running_time > 200 or len(gt) + 2 < len(pred):
            return 0., 0., 1.
        angles = [LaneEval.get_angle(
            np.array(x_gts), np.array(y_samples)) for x_gts in gt]
        threshs = [LaneEval.pixel_thresh / np.cos(angle) for angle in angles]
        line_accs = []
        fp, fn = 0., 0.
        matched = 0.
        for x_gts, thresh in zip(gt, threshs):
            accs = [LaneEval.line_accuracy(
                np.array(x_preds), np.array(x_gts), thresh) for x_preds in pred]
            max_acc = np.max(accs) if len(accs) > 0 else 0.
            if max_acc < LaneEval.pt_thresh:
                fn += 1
            else:
                matched += 1
            line_accs.append(max_acc)
        fp = len(pred) - matched
        if len(gt) > 4 and fn > 0:
            fn -= 1
        s = sum(line_accs)
        if len(gt) > 4:
            s -= min(line_accs)
        return s / max(min(4.0, len(gt)), 1.), fp / len(pred) if len(pred) > 0 else 0., fn / max(min(len(gt), 4.), 1.)

    @staticmethod
    def bench_one_submit(pred_file, gt_file):
        try:
            json_pred = [json.loads(line)
                         for line in open(pred_file).readlines()]
        except BaseException as e:
            raise Exception('Fail to load json file of the prediction.')
        json_gt = [json.loads(line) for line in open(gt_file).readlines()]
#        import pdb;pdb.set_trace()
        if len(json_gt) != len(json_pred):
            raise Exception(
                'We do not get the predictions of all the test tasks')
        gts = {l['raw_file']: l for l in json_gt}
        accuracy, fp, fn = 0., 0., 0.
        for pred in json_pred:
            if 'raw_file' not in pred or 'lanes' not in pred or 'run_time' not in pred:
                raise Exception(
                    'raw_file or lanes or run_time not in some predictions.')
            raw_file = pred['raw_file']
            pred_lanes = pred['lanes']
            run_time = pred['run_time']
            if raw_file not in gts:
                raise Exception(
                    'Some raw_file from your predictions do not exist in the test tasks.')
            gt = gts[raw_file]
            gt_lanes = gt['lanes']
            y_samples = gt['h_samples']
            try:
                a, p, n = LaneEval.bench(
                    pred_lanes, gt_lanes, y_samples, run_time)
            except BaseException as e:
                raise Exception('Format of lanes error.')
            accuracy += a
            fp += p
            fn += n
        num = len(gts)
        # the first return parameter is the default ranking parameter
        return json.dumps([
            {'name': 'Accuracy', 'value': accuracy / num, 'order': 'desc'},
            {'name': 'FP', 'value': fp / num, 'order': 'asc'},
            {'name': 'FN', 'value': fn / num, 'order': 'asc'}
        ]), accuracy / num


if __name__ == '__main__':
    import sys
    try:
        if len(sys.argv) != 3:
            raise Exception('Invalid input arguments')
        print(LaneEval.bench_one_submit(sys.argv[1], sys.argv[2]))
    except Exception as e:
        print(e.message)
        sys.exit(e.message)

==> supp/code/DiffusionLane/unlanedet/layers/__init__.py <==
from .wrappers import (
    BatchNorm2d,
    Conv2d,
    ConvTranspose2d,
    cat,
    interpolate,
    Linear,
    nonzero_tuple,
    cross_entropy,
    empty_input_loss_func_wrapper,
    shapes_to_tensor,
    move_device_like,
)

from .batch_norm import FrozenBatchNorm2d, get_norm, NaiveSyncBatchNorm, CycleBatchNormList
from .misc import multi_apply
from .activation import Activation
from .droppath import DropPath

==> supp/code/DiffusionLane/unlanedet/layers/activation.py <==
import torch
import torch.nn as nn

class Activation(nn.Module):
    """
    The wrapper of activations.

    Args:
        act (str, optional): The activation name in lowercase. It must be one of ['elu', 'gelu',
            'hardshrink', 'tanh', 'hardtanh', 'prelu', 'relu', 'relu6', 'selu', 'leakyrelu', 'sigmoid',
            'softmax', 'softplus', 'softshrink', 'softsign', 'tanhshrink', 'logsigmoid', 'logsoftmax',
            'hsigmoid']. Default: None, means identical transformation.

    Returns:
        A callable object of Activation.

    Raises:
        KeyError: When parameter `act` is not in the optional range.

    Examples:

        from paddleseg.models.common.activation import Activation

        relu = Activation("relu")
        print(relu)
        # <class 'paddle.nn.layer.activation.ReLU'>

        sigmoid = Activation("sigmoid")
        print(sigmoid)
        # <class 'paddle.nn.layer.activation.Sigmoid'>

        not_exit_one = Activation("not_exit_one")
        # KeyError: "not_exit_one does not exist in the current dict_keys(['elu', 'gelu', 'hardshrink',
        # 'tanh', 'hardtanh', 'prelu', 'relu', 'relu6', 'selu', 'leakyrelu', 'sigmoid', 'softmax',
        # 'softplus', 'softshrink', 'softsign', 'tanhshrink', 'logsigmoid', 'logsoftmax', 'hsigmoid'])"
    """
    def __init__(self, act=None):
        super(Activation, self).__init__()

        self._act = act
        upper_act_names = nn.modules.activation.__dict__.keys()
        lower_act_names = [act.lower() for act in upper_act_names]
        act_dict = dict(zip(lower_act_names, upper_act_names))

        if act is not None:
            if act in act_dict.keys():
                act_name = act_dict[act]
                self.act_func = eval("nn.modules.activation.{}()".format(
                    act_name))
            else:
                raise KeyError("{} does not exist in the current {}".format(
                    act, act_dict.keys()))

    def forward(self, x):
        if self._act is not None:
            return self.act_func(x)
        else:
            return x

==> supp/code/DiffusionLane/unlanedet/layers/batch_norm.py <==
import torch
import torch.distributed as dist
from fvcore.nn.distributed import differentiable_all_reduce
from torch import nn
from torch.nn import functional as F

from .wrappers import BatchNorm2d
from ..utils import comm, env 


class FrozenBatchNorm2d(nn.Module):
    """
    BatchNorm2d where the batch statistics and the affine parameters are fixed.

    It contains non-trainable buffers called
    "weight" and "bias", "running_mean", "running_var",
    initialized to perform identity transformation.

    The pre-trained backbone models from Caffe2 only contain "weight" and "bias",
    which are computed from the original four parameters of BN.
    The affine transform `x * weight + bias` will perform the equivalent
    computation of `(x - running_mean) / sqrt(running_var) * weight + bias`.
    When loading a backbone model from Caffe2, "running_mean" and "running_var"
    will be left unchanged as identity transformation.

    Other pre-trained backbone models may contain all 4 parameters.

    The forward is implemented by `F.batch_norm(..., training=False)`.
    """

    _version = 3

    def __init__(self, num_features, eps=1e-5):
        super().__init__()
        self.num_features = num_features
        self.eps = eps
        self.register_buffer("weight", torch.ones(num_features))
        self.register_buffer("bias", torch.zeros(num_features))
        self.register_buffer("running_mean", torch.zeros(num_features))
        self.register_buffer("running_var", torch.ones(num_features) - eps)
        self.register_buffer("num_batches_tracked", None)

    def forward(self, x):
        if x.requires_grad:
            # When gradients are needed, F.batch_norm will use extra memory
            # because its backward op computes gradients for weight/bias as well.
            scale = self.weight * (self.running_var + self.eps).rsqrt()
            bias = self.bias - self.running_mean * scale
            scale = scale.reshape(1, -1, 1, 1)
            bias = bias.reshape(1, -1, 1, 1)
            out_dtype = x.dtype  # may be half
            return x * scale.to(out_dtype) + bias.to(out_dtype)
        else:
            # When gradients are not needed, F.batch_norm is a single fused op
            # and provide more optimization opportunities.
            return F.batch_norm(
                x,
                self.running_mean,
                self.running_var,
                self.weight,
                self.bias,
                training=False,
                eps=self.eps,
            )

    def _load_from_state_dict(
        self,
        state_dict,
        prefix,
        local_metadata,
        strict,
        missing_keys,
        unexpected_keys,
        error_msgs,
    ):
        version = local_metadata.get("version", None)

        if version is None or version < 2:
            # No running_mean/var in early versions
            # This will silent the warnings
            if prefix + "running_mean" not in state_dict:
                state_dict[prefix + "running_mean"] = torch.zeros_like(self.running_mean)
            if prefix + "running_var" not in state_dict:
                state_dict[prefix + "running_var"] = torch.ones_like(self.running_var)

        super()._load_from_state_dict(
            state_dict,
            prefix,
            local_metadata,
            strict,
            missing_keys,
            unexpected_keys,
            error_msgs,
        )

    def __repr__(self):
        return "FrozenBatchNorm2d(num_features={}, eps={})".format(self.num_features, self.eps)

    @classmethod
    def convert_frozen_batchnorm(cls, module):
        """
        Convert all BatchNorm/SyncBatchNorm in module into FrozenBatchNorm.

        Args:
            module (torch.nn.Module):

        Returns:
            If module is BatchNorm/SyncBatchNorm, returns a new module.
            Otherwise, in-place convert module and return it.

        Similar to convert_sync_batchnorm in
        https://github.com/pytorch/pytorch/blob/master/torch/nn/modules/batchnorm.py
        """
        bn_module = nn.modules.batchnorm
        bn_module = (bn_module.BatchNorm2d, bn_module.SyncBatchNorm)
        res = module
        if isinstance(module, bn_module):
            res = cls(module.num_features)
            if module.affine:
                res.weight.data = module.weight.data.clone().detach()
                res.bias.data = module.bias.data.clone().detach()
            res.running_mean.data = module.running_mean.data
            res.running_var.data = module.running_var.data
            res.eps = module.eps
            res.num_batches_tracked = module.num_batches_tracked
        else:
            for name, child in module.named_children():
                new_child = cls.convert_frozen_batchnorm(child)
                if new_child is not child:
                    res.add_module(name, new_child)
        return res

    @classmethod
    def convert_frozenbatchnorm2d_to_batchnorm2d(cls, module: nn.Module) -> nn.Module:
        """
        Convert all FrozenBatchNorm2d to BatchNorm2d

        Args:
            module (torch.nn.Module):

        Returns:
            If module is FrozenBatchNorm2d, returns a new module.
            Otherwise, in-place convert module and return it.

        This is needed for quantization:
            https://fb.workplace.com/groups/1043663463248667/permalink/1296330057982005/
        """

        res = module
        if isinstance(module, FrozenBatchNorm2d):
            res = torch.nn.BatchNorm2d(module.num_features, module.eps)

            res.weight.data = module.weight.data.clone().detach()
            res.bias.data = module.bias.data.clone().detach()
            res.running_mean.data = module.running_mean.data.clone().detach()
            res.running_var.data = module.running_var.data.clone().detach()
            res.eps = module.eps
            res.num_batches_tracked = module.num_batches_tracked
        else:
            for name, child in module.named_children():
                new_child = cls.convert_frozenbatchnorm2d_to_batchnorm2d(child)
                if new_child is not child:
                    res.add_module(name, new_child)
        return res


def get_norm(norm, out_channels):
    """
    Args:
        norm (str or callable): either one of BN, SyncBN, FrozenBN, GN;
            or a callable that takes a channel number and returns
            the normalization layer as a nn.Module.

    Returns:
        nn.Module or None: the normalization layer
    """
    if norm is None:
        return None
    if isinstance(norm, str):
        if len(norm) == 0:
            return None
        norm = {
            "BN": BatchNorm2d,
            # Fixed in https://github.com/pytorch/pytorch/pull/36382
            "SyncBN": NaiveSyncBatchNorm if env.TORCH_VERSION <= (1, 5) else nn.SyncBatchNorm,
            "FrozenBN": FrozenBatchNorm2d,
            "GN": lambda channels: nn.GroupNorm(32, channels),
            # for debugging:
            "nnSyncBN": nn.SyncBatchNorm,
            "naiveSyncBN": NaiveSyncBatchNorm,
            # expose stats_mode N as an option to caller, required for zero-len inputs
            "naiveSyncBN_N": lambda channels: NaiveSyncBatchNorm(channels, stats_mode="N"),
            "LN": lambda channels: LayerNorm(channels),
        }[norm]
    return norm(out_channels)


class NaiveSyncBatchNorm(BatchNorm2d):
    """
    In PyTorch<=1.5, ``nn.SyncBatchNorm`` has incorrect gradient
    when the batch size on each worker is different.
    (e.g., when scale augmentation is used, or when it is applied to mask head).

    This is a slower but correct alternative to `nn.SyncBatchNorm`.

    Note:
        There isn't a single definition of Sync BatchNorm.

        When ``stats_mode==""``, this module computes overall statistics by using
        statistics of each worker with equal weight.  The result is true statistics
        of all samples (as if they are all on one worker) only when all workers
        have the same (N, H, W). This mode does not support inputs with zero batch size.

        When ``stats_mode=="N"``, this module computes overall statistics by weighting
        the statistics of each worker by their ``N``. The result is true statistics
        of all samples (as if they are all on one worker) only when all workers
        have the same (H, W). It is slower than ``stats_mode==""``.

        Even though the result of this module may not be the true statistics of all samples,
        it may still be reasonable because it might be preferrable to assign equal weights
        to all workers, regardless of their (H, W) dimension, instead of putting larger weight
        on larger images. From preliminary experiments, little difference is found between such
        a simplified implementation and an accurate computation of overall mean & variance.
    """

    def __init__(self, *args, stats_mode="", **kwargs):
        super().__init__(*args, **kwargs)
        assert stats_mode in ["", "N"]
        self._stats_mode = stats_mode

    def forward(self, input):
        if comm.get_world_size() == 1 or not self.training:
            return super().forward(input)

        B, C = input.shape[0], input.shape[1]

        half_input = input.dtype == torch.float16
        if half_input:
            # fp16 does not have good enough numerics for the reduction here
            input = input.float()
        mean = torch.mean(input, dim=[0, 2, 3])
        meansqr = torch.mean(input * input, dim=[0, 2, 3])

        if self._stats_mode == "":
            assert B > 0, 'SyncBatchNorm(stats_mode="") does not support zero batch size.'
            vec = torch.cat([mean, meansqr], dim=0)
            vec = differentiable_all_reduce(vec) * (1.0 / dist.get_world_size())
            mean, meansqr = torch.split(vec, C)
            momentum = self.momentum
        else:
            if B == 0:
                vec = torch.zeros([2 * C + 1], device=mean.device, dtype=mean.dtype)
                vec = vec + input.sum()  # make sure there is gradient w.r.t input
            else:
                vec = torch.cat(
                    [
                        mean,
                        meansqr,
                        torch.ones([1], device=mean.device, dtype=mean.dtype),
                    ],
                    dim=0,
                )
            vec = differentiable_all_reduce(vec * B)

            total_batch = vec[-1].detach()
            momentum = total_batch.clamp(max=1) * self.momentum  # no update if total_batch is 0
            mean, meansqr, _ = torch.split(vec / total_batch.clamp(min=1), C)  # avoid div-by-zero

        var = meansqr - mean * mean
        invstd = torch.rsqrt(var + self.eps)
        scale = self.weight * invstd
        bias = self.bias - mean * scale
        scale = scale.reshape(1, -1, 1, 1)
        bias = bias.reshape(1, -1, 1, 1)

        self.running_mean += momentum * (mean.detach() - self.running_mean)
        self.running_var += momentum * (var.detach() - self.running_var)
        ret = input * scale + bias
        if half_input:
            ret = ret.half()
        return ret


class CycleBatchNormList(nn.ModuleList):
    """
    Implement domain-specific BatchNorm by cycling.

    When a BatchNorm layer is used for multiple input domains or input
    features, it might need to maintain a separate test-time statistics
    for each domain. See Sec 5.2 in :paper:`rethinking-batchnorm`.

    This module implements it by using N separate BN layers
    and it cycles through them every time a forward() is called.

    NOTE: The caller of this module MUST guarantee to always call
    this module by multiple of N times. Otherwise its test-time statistics
    will be incorrect.
    """

    def __init__(self, length: int, bn_class=nn.BatchNorm2d, **kwargs):
        """
        Args:
            length: number of BatchNorm layers to cycle.
            bn_class: the BatchNorm class to use
            kwargs: arguments of the BatchNorm class, such as num_features.
        """
        self._affine = kwargs.pop("affine", True)
        super().__init__([bn_class(**kwargs, affine=False) for k in range(length)])
        if self._affine:
            # shared affine, domain-specific BN
            channels = self[0].num_features
            self.weight = nn.Parameter(torch.ones(channels))
            self.bias = nn.Parameter(torch.zeros(channels))
        self._pos = 0

    def forward(self, x):
        ret = self[self._pos](x)
        self._pos = (self._pos + 1) % len(self)

        if self._affine:
            w = self.weight.reshape(1, -1, 1, 1)
            b = self.bias.reshape(1, -1, 1, 1)
            return ret * w + b
        else:
            return ret

    def extra_repr(self):
        return f"affine={self._affine}"


class LayerNorm(nn.Module):
    """
    A LayerNorm variant, popularized by Transformers, that performs point-wise mean and
    variance normalization over the channel dimension for inputs that have shape
    (batch_size, channels, height, width).
    https://github.com/facebookresearch/ConvNeXt/blob/d1fa8f6fef0a165b27399986cc2bdacc92777e40/models/convnext.py#L119  # noqa B950
    """

    def __init__(self, normalized_shape, eps=1e-6):
        super().__init__()
        self.weight = nn.Parameter(torch.ones(normalized_shape))
        self.bias = nn.Parameter(torch.zeros(normalized_shape))
        self.eps = eps
        self.normalized_shape = (normalized_shape,)

    def forward(self, x):
        u = x.mean(1, keepdim=True)
        s = (x - u).pow(2).mean(1, keepdim=True)
        x = (x - u) / torch.sqrt(s + self.eps)
        x = self.weight[:, None, None] * x + self.bias[:, None, None]
        return x

==> supp/code/DiffusionLane/unlanedet/layers/blocks.py <==
import fvcore.nn.weight_init as weight_init
from torch import nn

from .batch_norm import FrozenBatchNorm2d, get_norm
from .wrappers import Conv2d


class CNNBlockBase(nn.Module):
    """
    A CNN block is assumed to have input channels, output channels and a stride.
    The input and output of `forward()` method must be NCHW tensors.
    The method can perform arbitrary computation but must match the given
    channels and stride specification.

    Attribute:
        in_channels (int):
        out_channels (int):
        stride (int):
    """

    def __init__(self, in_channels, out_channels, stride):
        """
        The `__init__` method of any subclass should also contain these arguments.

        Args:
            in_channels (int):
            out_channels (int):
            stride (int):
        """
        super().__init__()
        self.in_channels = in_channels
        self.out_channels = out_channels
        self.stride = stride

    def freeze(self):
        """
        Make this block not trainable.
        This method sets all parameters to `requires_grad=False`,
        and convert all BatchNorm layers to FrozenBatchNorm

        Returns:
            the block itself
        """
        for p in self.parameters():
            p.requires_grad = False
        FrozenBatchNorm2d.convert_frozen_batchnorm(self)
        return self


class DepthwiseSeparableConv2d(nn.Module):
    """
    A kxk depthwise convolution + a 1x1 convolution.

    In :paper:`xception`, norm & activation are applied on the second conv.
    :paper:`mobilenet` uses norm & activation on both convs.
    """

    def __init__(
        self,
        in_channels,
        out_channels,
        kernel_size=3,
        padding=1,
        dilation=1,
        *,
        norm1=None,
        activation1=None,
        norm2=None,
        activation2=None,
    ):
        """
        Args:
            norm1, norm2 (str or callable): normalization for the two conv layers.
            activation1, activation2 (callable(Tensor) -> Tensor): activation
                function for the two conv layers.
        """
        super().__init__()
        self.depthwise = Conv2d(
            in_channels,
            in_channels,
            kernel_size=kernel_size,
            padding=padding,
            dilation=dilation,
            groups=in_channels,
            bias=not norm1,
            norm=get_norm(norm1, in_channels),
            activation=activation1,
        )
        self.pointwise = Conv2d(
            in_channels,
            out_channels,
            kernel_size=1,
            bias=not norm2,
            norm=get_norm(norm2, out_channels),
            activation=activation2,
        )

        # default initialization
        weight_init.c2_msra_fill(self.depthwise)
        weight_init.c2_msra_fill(self.pointwise)

    def forward(self, x):
        return self.pointwise(self.depthwise(x))

==> supp/code/DiffusionLane/unlanedet/layers/droppath.py <==
from typing import Tuple
from torch import Tensor
import torch
import torch.nn as nn
import torch.nn.functional as F


def ndgrid(*tensors) -> Tuple[torch.Tensor, ...]:
    """generate N-D grid in dimension order.

    The ndgrid function is like meshgrid except that the order of the first two input arguments are switched.

    That is, the statement
    [X1,X2,X3] = ndgrid(x1,x2,x3)

    produces the same result as

    [X2,X1,X3] = meshgrid(x2,x1,x3)

    This naming is based on MATLAB, the purpose is to avoid confusion due to torch's change to make
    torch.meshgrid behaviour move from matching ndgrid ('ij') indexing to numpy meshgrid defaults of ('xy').

    """
    try:
        return torch.meshgrid(*tensors, indexing='ij')
    except TypeError:
        # old PyTorch < 1.10 will follow this path as it does not have indexing arg,
        # the old behaviour of meshgrid was 'ij'
        return torch.meshgrid(*tensors)

def drop_block_2d(
        x,
        drop_prob: float = 0.1,
        block_size: int = 7,
        gamma_scale: float = 1.0,
        with_noise: bool = False,
        inplace: bool = False,
        batchwise: bool = False
):
    """ DropBlock. See https://arxiv.org/pdf/1810.12890.pdf

    DropBlock with an experimental gaussian noise option. This layer has been tested on a few training
    runs with success, but needs further validation and possibly optimization for lower runtime impact.
    """
    B, C, H, W = x.shape
    total_size = W * H
    clipped_block_size = min(block_size, min(W, H))
    # seed_drop_rate, the gamma parameter
    gamma = gamma_scale * drop_prob * total_size / clipped_block_size ** 2 / (
            (W - block_size + 1) * (H - block_size + 1))

    # Forces the block to be inside the feature map.
    w_i, h_i = ndgrid(torch.arange(W, device=x.device), torch.arange(H, device=x.device))
    valid_block = ((w_i >= clipped_block_size // 2) & (w_i < W - (clipped_block_size - 1) // 2)) & \
                  ((h_i >= clipped_block_size // 2) & (h_i < H - (clipped_block_size - 1) // 2))
    valid_block = torch.reshape(valid_block, (1, 1, H, W)).to(dtype=x.dtype)

    if batchwise:
        # one mask for whole batch, quite a bit faster
        uniform_noise = torch.rand((1, C, H, W), dtype=x.dtype, device=x.device)
    else:
        uniform_noise = torch.rand_like(x)
    block_mask = ((2 - gamma - valid_block + uniform_noise) >= 1).to(dtype=x.dtype)
    block_mask = -F.max_pool2d(
        -block_mask,
        kernel_size=clipped_block_size,  # block_size,
        stride=1,
        padding=clipped_block_size // 2)

    if with_noise:
        normal_noise = torch.randn((1, C, H, W), dtype=x.dtype, device=x.device) if batchwise else torch.randn_like(x)
        if inplace:
            x.mul_(block_mask).add_(normal_noise * (1 - block_mask))
        else:
            x = x * block_mask + normal_noise * (1 - block_mask)
    else:
        normalize_scale = (block_mask.numel() / block_mask.to(dtype=torch.float32).sum().add(1e-7)).to(x.dtype)
        if inplace:
            x.mul_(block_mask * normalize_scale)
        else:
            x = x * block_mask * normalize_scale
    return x


def drop_block_fast_2d(
        x: torch.Tensor,
        drop_prob: float = 0.1,
        block_size: int = 7,
        gamma_scale: float = 1.0,
        with_noise: bool = False,
        inplace: bool = False,
):
    """ DropBlock. See https://arxiv.org/pdf/1810.12890.pdf

    DropBlock with an experimental gaussian noise option. Simplied from above without concern for valid
    block mask at edges.
    """
    B, C, H, W = x.shape
    total_size = W * H
    clipped_block_size = min(block_size, min(W, H))
    gamma = gamma_scale * drop_prob * total_size / clipped_block_size ** 2 / (
            (W - block_size + 1) * (H - block_size + 1))

    block_mask = torch.empty_like(x).bernoulli_(gamma)
    block_mask = F.max_pool2d(
        block_mask.to(x.dtype), kernel_size=clipped_block_size, stride=1, padding=clipped_block_size // 2)

    if with_noise:
        normal_noise = torch.empty_like(x).normal_()
        if inplace:
            x.mul_(1. - block_mask).add_(normal_noise * block_mask)
        else:
            x = x * (1. - block_mask) + normal_noise * block_mask
    else:
        block_mask = 1 - block_mask
        normalize_scale = (block_mask.numel() / block_mask.to(dtype=torch.float32).sum().add(1e-6)).to(dtype=x.dtype)
        if inplace:
            x.mul_(block_mask * normalize_scale)
        else:
            x = x * block_mask * normalize_scale
    return x


class DropBlock2d(nn.Module):
    """ DropBlock. See https://arxiv.org/pdf/1810.12890.pdf
    """

    def __init__(
            self,
            drop_prob: float = 0.1,
            block_size: int = 7,
            gamma_scale: float = 1.0,
            with_noise: bool = False,
            inplace: bool = False,
            batchwise: bool = False,
            fast: bool = True):
        super(DropBlock2d, self).__init__()
        self.drop_prob = drop_prob
        self.gamma_scale = gamma_scale
        self.block_size = block_size
        self.with_noise = with_noise
        self.inplace = inplace
        self.batchwise = batchwise
        self.fast = fast  # FIXME finish comparisons of fast vs not

    def forward(self, x):
        if not self.training or not self.drop_prob:
            return x
        if self.fast:
            return drop_block_fast_2d(
                x, self.drop_prob, self.block_size, self.gamma_scale, self.with_noise, self.inplace)
        else:
            return drop_block_2d(
                x, self.drop_prob, self.block_size, self.gamma_scale, self.with_noise, self.inplace, self.batchwise)


def drop_path(x, drop_prob: float = 0., training: bool = False, scale_by_keep: bool = True):
    """Drop paths (Stochastic Depth) per sample (when applied in main path of residual blocks).

    This is the same as the DropConnect impl I created for EfficientNet, etc networks, however,
    the original name is misleading as 'Drop Connect' is a different form of dropout in a separate paper...
    See discussion: https://github.com/tensorflow/tpu/issues/494#issuecomment-532968956 ... I've opted for
    changing the layer and argument names to 'drop path' rather than mix DropConnect as a layer name and use
    'survival rate' as the argument.

    """
    if drop_prob == 0. or not training:
        return x
    keep_prob = 1 - drop_prob
    shape = (x.shape[0],) + (1,) * (x.ndim - 1)  # work with diff dim tensors, not just 2D ConvNets
    random_tensor = x.new_empty(shape).bernoulli_(keep_prob)
    if keep_prob > 0.0 and scale_by_keep:
        random_tensor.div_(keep_prob)
    return x * random_tensor


class DropPath(nn.Module):
    """Drop paths (Stochastic Depth) per sample  (when applied in main path of residual blocks).
    """
    def __init__(self, drop_prob: float = 0., scale_by_keep: bool = True):
        super(DropPath, self).__init__()
        self.drop_prob = drop_prob
        self.scale_by_keep = scale_by_keep

    def forward(self, x):
        return drop_path(x, self.drop_prob, self.training, self.scale_by_keep)

    def extra_repr(self):
        return f'drop_prob={round(self.drop_prob,3):0.3f}'

==> supp/code/DiffusionLane/unlanedet/layers/misc.py <==
from functools import partial

import numpy as np
import torch
from six.moves import map, zip

def multi_apply(func, *args, **kwargs):
    """Apply function to a list of arguments.

    Note:
        This function applies the ``func`` to multiple inputs and
        map the multiple outputs of the ``func`` into different
        list. Each list contains the same type of outputs corresponding
        to different inputs.

    Args:
        func (Function): A function that will be applied to a list of
            arguments

    Returns:
        tuple(list): A tuple containing multiple list, each list contains \
            a kind of returned results by the function
    """
    pfunc = partial(func, **kwargs) if kwargs else func
    map_results = map(pfunc, *args)
    return tuple(map(list, zip(*map_results)))


==> supp/code/DiffusionLane/unlanedet/layers/ops/__init__.py <==
from .nms import nms,nms_ad_


==> supp/code/DiffusionLane/unlanedet/layers/ops/csrc/adnet/nms.cpp <==
/* Copyright (c) 2018, Grégoire Payen de La Garanderie, Durham University
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are met:
 *
 * * Redistributions of source code must retain the above copyright notice, this
 *   list of conditions and the following disclaimer.
 *
 * * Redistributions in binary form must reproduce the above copyright notice,
 *   this list of conditions and the following disclaimer in the documentation
 *   and/or other materials provided with the distribution.
 *
 * * Neither the name of the copyright holder nor the names of its
 *   contributors may be used to endorse or promote products derived from
 *   this software without specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
 * AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
 * IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 * DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
 * FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
 * DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
 * SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
 * CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
 * OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
 * OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#include <torch/extension.h>
#include <torch/types.h>
#include <iostream>

std::vector<at::Tensor> nms_cuda_forward(
        at::Tensor boxes,
        at::Tensor idx,
        float nms_overlap_thresh,
        unsigned long top_k);

#define CHECK_CUDA(x) AT_ASSERTM(x.type().is_cuda(), #x " must be a CUDA tensor")
#define CHECK_CONTIGUOUS(x) AT_ASSERTM(x.is_contiguous(), #x " must be contiguous")
#define CHECK_INPUT(x) CHECK_CUDA(x); CHECK_CONTIGUOUS(x)

std::vector<at::Tensor> nms_forward(
        at::Tensor boxes,
        at::Tensor scores,
        float thresh,
        unsigned long top_k) {


    auto idx = std::get<1>(scores.sort(0,true));

    CHECK_INPUT(boxes);
    CHECK_INPUT(idx);

    return nms_cuda_forward(boxes, idx, thresh, top_k);
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("nms_forward", &nms_forward, "NMS");
}

==> supp/code/DiffusionLane/unlanedet/layers/ops/csrc/adnet/nms_kernel.cu <==
#include <torch/extension.h>
#include <ATen/ATen.h>

#include <cuda.h>
#include <cuda_runtime.h>
#include <vector>
#include <iostream>

// Hard-coded maximum. Increase if needed.
#define MAX_COL_BLOCKS 1000
#define STRIDE 4
#define N_OFFSETS 72 // if you use more than 73 offsets you will have to adjust this value
#define N_STRIPS (N_OFFSETS - 1)
// 6 for laneheadmap

#define PROP_SIZE (6 + N_OFFSETS)
#define DATASET_OFFSET 0

#define DIVUP(m,n) (((m)+(n)-1) / (n))
int64_t const threadsPerBlock = sizeof(unsigned long long) * 8;

// The functions below originates from Fast R-CNN
// See https://github.com/rbgirshick/py-faster-rcnn
// Copyright (c) 2015 Microsoft
// Licensed under The MIT License
// Written by Shaoqing Ren

template <typename scalar_t>
// __device__ inline scalar_t devIoU(scalar_t const * const a, scalar_t const * const b) {
__device__ inline bool devIoU(scalar_t const * const a, scalar_t const * const b, const float threshold) {
  const int start_a = (int) (a[2] * N_STRIPS - DATASET_OFFSET + 0.5); // 0.5 rounding trick
  const int start_b = (int) (b[2] * N_STRIPS - DATASET_OFFSET + 0.5);
  const int start = max(start_a, start_b);
  const int end_a = start_a + a[5] - 1 + 0.5 - ((a[5] - 1) < 0); //  - (x<0) trick to adjust for negative numbers (in case length is 0)
  const int end_b = start_b + b[5] - 1 + 0.5 - ((b[5] - 1) < 0);
  const int end = min(min(end_a, end_b), N_OFFSETS - 1);
  // if (end < start) return 1e9;
  if (end < start) return false;
  scalar_t dist = 0;
  for(unsigned char i = 6 + start; i <= 6 + end; ++i) {
    if (a[i] < b[i]) {
      dist += b[i] - a[i];
    } else {
      dist += a[i] - b[i];
    }
  }
  // return (dist / (end - start + 1)) < threshold;
  return dist < (threshold * (end - start + 1));
  // return dist / (end - start + 1);
}

template <typename scalar_t>
__global__ void nms_kernel(const int64_t n_boxes, const scalar_t nms_overlap_thresh,
                           const scalar_t *dev_boxes, const int64_t *idx, int64_t *dev_mask) {
  const int64_t row_start = blockIdx.y;
  const int64_t col_start = blockIdx.x;

  if (row_start > col_start) return;

  const int row_size =
        min(n_boxes - row_start * threadsPerBlock, threadsPerBlock);
  const int col_size =
        min(n_boxes - col_start * threadsPerBlock, threadsPerBlock);

  __shared__ scalar_t block_boxes[threadsPerBlock * PROP_SIZE];
  if (threadIdx.x < col_size) {
    for (int i = 0; i <  PROP_SIZE; ++i) {
      block_boxes[threadIdx.x * PROP_SIZE + i] = dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * PROP_SIZE + i];
    }
  //   block_boxes[threadIdx.x * 4 + 0] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 0];
  //   block_boxes[threadIdx.x * 4 + 1] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 1];
  //   block_boxes[threadIdx.x * 4 + 2] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 2];
  //   block_boxes[threadIdx.x * 4 + 3] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 3];
  }
  __syncthreads();

  if (threadIdx.x < row_size) {
    const int cur_box_idx = threadsPerBlock * row_start + threadIdx.x;
    const scalar_t *cur_box = dev_boxes + idx[cur_box_idx] * PROP_SIZE;
    int i = 0;
    unsigned long long t = 0;
    int start = 0;
    if (row_start == col_start) {
      start = threadIdx.x + 1;
    }
    for (i = start; i < col_size; i++) {
      if (devIoU(cur_box, block_boxes + i * PROP_SIZE, nms_overlap_thresh)) {
        t |= 1ULL << i;
      }
    }
    const int col_blocks = DIVUP(n_boxes, threadsPerBlock);
    dev_mask[cur_box_idx * col_blocks + col_start] = t;
  }
}


__global__ void nms_collect(const int64_t boxes_num, const int64_t col_blocks, int64_t top_k, const int64_t *idx, const int64_t *mask, int64_t *keep, int64_t *parent_object_index, int64_t *num_to_keep) {
  int64_t remv[MAX_COL_BLOCKS];
  int64_t num_to_keep_ = 0;

  for (int i = 0; i < col_blocks; i++) {
      remv[i] = 0;
  }

  for (int i = 0; i < boxes_num; ++i) {
      parent_object_index[i] = 0;
  }

  for (int i = 0; i < boxes_num; i++) {
    int nblock = i / threadsPerBlock;
    int inblock = i % threadsPerBlock;


    if (!(remv[nblock] & (1ULL << inblock))) {
      int64_t idxi = idx[i];
      keep[num_to_keep_] = idxi;
      const int64_t *p = &mask[0] + i * col_blocks;
      for (int j = nblock; j < col_blocks; j++) {
        remv[j] |= p[j];
      }
      for (int j = i; j < boxes_num; j++) {
        int nblockj = j / threadsPerBlock;
        int inblockj = j % threadsPerBlock;
        if (p[nblockj] & (1ULL << inblockj))
            parent_object_index[idx[j]] = num_to_keep_+1;
      }
      parent_object_index[idx[i]] = num_to_keep_+1;

      num_to_keep_++;

      if (num_to_keep_==top_k)
          break;
    }
  }

  // Initialize the rest of the keep array to avoid uninitialized values.
  for (int i = num_to_keep_; i < boxes_num; ++i)
      keep[i] = 0;

  *num_to_keep = min(top_k,num_to_keep_);
}

#define CHECK_CONTIGUOUS(x) AT_ASSERTM(x.is_contiguous(), #x " must be contiguous")

std::vector<at::Tensor> nms_cuda_forward(
        at::Tensor boxes,
        at::Tensor idx,
        float nms_overlap_thresh,
        unsigned long top_k) {

  const auto boxes_num = boxes.size(0);
  TORCH_CHECK(boxes.size(1) == PROP_SIZE, "Wrong number of offsets. Please adjust `PROP_SIZE`");

  const int col_blocks = DIVUP(boxes_num, threadsPerBlock);

  AT_ASSERTM (col_blocks < MAX_COL_BLOCKS, "The number of column blocks must be less than MAX_COL_BLOCKS. Increase the MAX_COL_BLOCKS constant if needed.");

  auto longOptions = torch::TensorOptions().device(torch::kCUDA).dtype(torch::kLong);
  auto mask = at::empty({boxes_num * col_blocks}, longOptions);

  dim3 blocks(DIVUP(boxes_num, threadsPerBlock),
              DIVUP(boxes_num, threadsPerBlock));
  dim3 threads(threadsPerBlock);

  CHECK_CONTIGUOUS(boxes);
  CHECK_CONTIGUOUS(idx);
  CHECK_CONTIGUOUS(mask);

  AT_DISPATCH_FLOATING_TYPES(boxes.type(), "nms_cuda_forward", ([&] {
    nms_kernel<<<blocks, threads>>>(boxes_num,
                                    (scalar_t)nms_overlap_thresh,
                                    boxes.data<scalar_t>(),
                                    idx.data<int64_t>(),
                                    mask.data<int64_t>());
  }));

  auto keep = at::empty({boxes_num}, longOptions);
  auto parent_object_index = at::empty({boxes_num}, longOptions);
  auto num_to_keep = at::empty({}, longOptions);

  nms_collect<<<1, 1>>>(boxes_num, col_blocks, top_k,
                        idx.data<int64_t>(),
                        mask.data<int64_t>(),
                        keep.data<int64_t>(),
                        parent_object_index.data<int64_t>(),
                        num_to_keep.data<int64_t>());


  return {keep,num_to_keep,parent_object_index};
}

==> supp/code/DiffusionLane/unlanedet/layers/ops/csrc/nms.cpp <==
/* Copyright (c) 2018, Grégoire Payen de La Garanderie, Durham University
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are met:
 *
 * * Redistributions of source code must retain the above copyright notice, this
 *   list of conditions and the following disclaimer.
 *
 * * Redistributions in binary form must reproduce the above copyright notice,
 *   this list of conditions and the following disclaimer in the documentation
 *   and/or other materials provided with the distribution.
 *
 * * Neither the name of the copyright holder nor the names of its
 *   contributors may be used to endorse or promote products derived from
 *   this software without specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
 * AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
 * IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 * DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
 * FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
 * DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
 * SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
 * CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
 * OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
 * OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#include <torch/extension.h>
#include <torch/types.h>
#include <iostream>

std::vector<at::Tensor> nms_cuda_forward(
        at::Tensor boxes,
        at::Tensor idx,
        float nms_overlap_thresh,
        unsigned long top_k);

#define CHECK_CUDA(x) AT_ASSERTM(x.type().is_cuda(), #x " must be a CUDA tensor")
#define CHECK_CONTIGUOUS(x) AT_ASSERTM(x.is_contiguous(), #x " must be contiguous")
#define CHECK_INPUT(x) CHECK_CUDA(x); CHECK_CONTIGUOUS(x)

std::vector<at::Tensor> nms_forward(
        at::Tensor boxes,
        at::Tensor scores,
        float thresh,
        unsigned long top_k) {


    auto idx = std::get<1>(scores.sort(0,true));

    CHECK_INPUT(boxes);
    CHECK_INPUT(idx);

    return nms_cuda_forward(boxes, idx, thresh, top_k);
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("nms_forward", &nms_forward, "NMS");
}

==> supp/code/DiffusionLane/unlanedet/layers/ops/csrc/nms_kernel.cu <==
#include <torch/extension.h>
#include <ATen/ATen.h>

#include <cuda.h>
#include <cuda_runtime.h>
#include <vector>
#include <iostream>

// Hard-coded maximum. Increase if needed.
#define MAX_COL_BLOCKS 1000
#define STRIDE 4
#define N_OFFSETS 72 // if you use more than 73 offsets you will have to adjust this value
#define N_STRIPS (N_OFFSETS - 1)
#define PROP_SIZE (5 + N_OFFSETS)
#define DATASET_OFFSET 0

#define DIVUP(m,n) (((m)+(n)-1) / (n))
int64_t const threadsPerBlock = sizeof(unsigned long long) * 8;

// The functions below originates from Fast R-CNN
// See https://github.com/rbgirshick/py-faster-rcnn
// Copyright (c) 2015 Microsoft
// Licensed under The MIT License
// Written by Shaoqing Ren

template <typename scalar_t>
// __device__ inline scalar_t devIoU(scalar_t const * const a, scalar_t const * const b) {
__device__ inline bool devIoU(scalar_t const * const a, scalar_t const * const b, const float threshold) {
  const int start_a = (int) (a[2] * N_STRIPS - DATASET_OFFSET + 0.5); // 0.5 rounding trick
  const int start_b = (int) (b[2] * N_STRIPS - DATASET_OFFSET + 0.5);
  const int start = max(start_a, start_b);
  const int end_a = start_a + a[4] - 1 + 0.5 - ((a[4] - 1) < 0); //  - (x<0) trick to adjust for negative numbers (in case length is 0)
  const int end_b = start_b + b[4] - 1 + 0.5 - ((b[4] - 1) < 0);
  const int end = min(min(end_a, end_b), N_OFFSETS - 1);
  // if (end < start) return 1e9;
  if (end < start) return false;
  scalar_t dist = 0;
  for(unsigned char i = 5 + start; i <= 5 + end; ++i) {
    if (a[i] < b[i]) {
      dist += b[i] - a[i];
    } else {
      dist += a[i] - b[i];
    }
  }
  // return (dist / (end - start + 1)) < threshold;
  return dist < (threshold * (end - start + 1));
  // return dist / (end - start + 1);
}

template <typename scalar_t>
__global__ void nms_kernel(const int64_t n_boxes, const scalar_t nms_overlap_thresh,
                           const scalar_t *dev_boxes, const int64_t *idx, int64_t *dev_mask) {
  const int64_t row_start = blockIdx.y;
  const int64_t col_start = blockIdx.x;

  if (row_start > col_start) return;

  const int row_size =
        min(n_boxes - row_start * threadsPerBlock, threadsPerBlock);
  const int col_size =
        min(n_boxes - col_start * threadsPerBlock, threadsPerBlock);

  __shared__ scalar_t block_boxes[threadsPerBlock * PROP_SIZE];
  if (threadIdx.x < col_size) {
    for (int i = 0; i <  PROP_SIZE; ++i) {
      block_boxes[threadIdx.x * PROP_SIZE + i] = dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * PROP_SIZE + i];
    }
  //   block_boxes[threadIdx.x * 4 + 0] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 0];
  //   block_boxes[threadIdx.x * 4 + 1] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 1];
  //   block_boxes[threadIdx.x * 4 + 2] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 2];
  //   block_boxes[threadIdx.x * 4 + 3] =
  //       dev_boxes[idx[(threadsPerBlock * col_start + threadIdx.x)] * 4 + 3];
  }
  __syncthreads();

  if (threadIdx.x < row_size) {
    const int cur_box_idx = threadsPerBlock * row_start + threadIdx.x;
    const scalar_t *cur_box = dev_boxes + idx[cur_box_idx] * PROP_SIZE;
    int i = 0;
    unsigned long long t = 0;
    int start = 0;
    if (row_start == col_start) {
      start = threadIdx.x + 1;
    }
    for (i = start; i < col_size; i++) {
      if (devIoU(cur_box, block_boxes + i * PROP_SIZE, nms_overlap_thresh)) {
        t |= 1ULL << i;
      }
    }
    const int col_blocks = DIVUP(n_boxes, threadsPerBlock);
    dev_mask[cur_box_idx * col_blocks + col_start] = t;
  }
}


__global__ void nms_collect(const int64_t boxes_num, const int64_t col_blocks, int64_t top_k, const int64_t *idx, const int64_t *mask, int64_t *keep, int64_t *parent_object_index, int64_t *num_to_keep) {
  int64_t remv[MAX_COL_BLOCKS];
  int64_t num_to_keep_ = 0;

  for (int i = 0; i < col_blocks; i++) {
      remv[i] = 0;
  }

  for (int i = 0; i < boxes_num; ++i) {
      parent_object_index[i] = 0;
  }

  for (int i = 0; i < boxes_num; i++) {
    int nblock = i / threadsPerBlock;
    int inblock = i % threadsPerBlock;


    if (!(remv[nblock] & (1ULL << inblock))) {
      int64_t idxi = idx[i];
      keep[num_to_keep_] = idxi;
      const int64_t *p = &mask[0] + i * col_blocks;
      for (int j = nblock; j < col_blocks; j++) {
        remv[j] |= p[j];
      }
      for (int j = i; j < boxes_num; j++) {
        int nblockj = j / threadsPerBlock;
        int inblockj = j % threadsPerBlock;
        if (p[nblockj] & (1ULL << inblockj))
            parent_object_index[idx[j]] = num_to_keep_+1;
      }
      parent_object_index[idx[i]] = num_to_keep_+1;

      num_to_keep_++;

      if (num_to_keep_==top_k)
          break;
    }
  }

  // Initialize the rest of the keep array to avoid uninitialized values.
  for (int i = num_to_keep_; i < boxes_num; ++i)
      keep[i] = 0;

  *num_to_keep = min(top_k,num_to_keep_);
}

#define CHECK_CONTIGUOUS(x) AT_ASSERTM(x.is_contiguous(), #x " must be contiguous")

std::vector<at::Tensor> nms_cuda_forward(
        at::Tensor boxes,
        at::Tensor idx,
        float nms_overlap_thresh,
        unsigned long top_k) {

  const auto boxes_num = boxes.size(0);
  TORCH_CHECK(boxes.size(1) == PROP_SIZE, "Wrong number of offsets. Please adjust `PROP_SIZE`");

  const int col_blocks = DIVUP(boxes_num, threadsPerBlock);

  AT_ASSERTM (col_blocks < MAX_COL_BLOCKS, "The number of column blocks must be less than MAX_COL_BLOCKS. Increase the MAX_COL_BLOCKS constant if needed.");

  auto longOptions = torch::TensorOptions().device(torch::kCUDA).dtype(torch::kLong);
  auto mask = at::empty({boxes_num * col_blocks}, longOptions);

  dim3 blocks(DIVUP(boxes_num, threadsPerBlock),
              DIVUP(boxes_num, threadsPerBlock));
  dim3 threads(threadsPerBlock);

  CHECK_CONTIGUOUS(boxes);
  CHECK_CONTIGUOUS(idx);
  CHECK_CONTIGUOUS(mask);

  AT_DISPATCH_FLOATING_TYPES(boxes.type(), "nms_cuda_forward", ([&] {
    nms_kernel<<<blocks, threads>>>(boxes_num,
                                    (scalar_t)nms_overlap_thresh,
                                    boxes.data<scalar_t>(),
                                    idx.data<int64_t>(),
                                    mask.data<int64_t>());
  }));

  auto keep = at::empty({boxes_num}, longOptions);
  auto parent_object_index = at::empty({boxes_num}, longOptions);
  auto num_to_keep = at::empty({}, longOptions);

  nms_collect<<<1, 1>>>(boxes_num, col_blocks, top_k,
                        idx.data<int64_t>(),
                        mask.data<int64_t>(),
                        keep.data<int64_t>(),
                        parent_object_index.data<int64_t>(),
                        num_to_keep.data<int64_t>());


  return {keep,num_to_keep,parent_object_index};
}

==> supp/code/DiffusionLane/unlanedet/layers/ops/nms.py <==
# Copyright (c) 2018, Grégoire Payen de La Garanderie, Durham University
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
# * Redistributions of source code must retain the above copyright notice, this
#   list of conditions and the following disclaimer.
#
# * Redistributions in binary form must reproduce the above copyright notice,
#   this list of conditions and the following disclaimer in the documentation
#   and/or other materials provided with the distribution.
#
# * Neither the name of the copyright holder nor the names of its
#   contributors may be used to endorse or promote products derived from
#   this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
# FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
# DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
# SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
# CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
# OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

from . import nms_impl,nms_ad_impl


def nms_ad_(boxes, scores, overlap, top_k):
    return nms_ad_impl.nms_forward(boxes, scores, overlap, top_k)

def nms(boxes, scores, overlap, top_k):
    return nms_impl.nms_forward(boxes, scores, overlap, top_k)


==> supp/code/DiffusionLane/unlanedet/layers/ops/nms_demo.py <==
import torch

from ...model.CLRNet.line_iou import line_iou

def lane_nms(predictions, scores, nms_overlap_thresh, top_k, img_w):
    """
    Pytorch implementation of NMS for lane detection.
    predictions: paddle.Tensor [num_lanes,conf,y,x,lenght,72offsets] [12,77]
    scores: paddle.Tensor [num_lanes]
    nms_overlap_thresh: float
    top_k: int
    """
    # sort by scores to get idx
    # reproduce argsort with np.argsort if you meet error
    # score_np = scores.cpu().numpy()
    # np_idx = np.argsort(score_np)[::-1]
    # idx = paddle.to_tensor(np_idx)
    idx = scores.argsort(descending=True)
    keep = []

    condidates = predictions.clone()
    condidates = condidates[idx]

    while len(condidates) > 0:
        keep.append(idx[0])
        if len(keep) >= top_k or len(condidates) == 1:
            break

        ious = []
        for i in range(1, len(condidates)):
            ious.append(1 - line_iou(
                condidates[i].unsqueeze(0),
                condidates[0].unsqueeze(0),
                img_w=img_w,
                length=15))
        ious = torch.Tensor(ious)

        mask = ious <= nms_overlap_thresh
        id = torch.where(mask==False)[0]

        if id.shape[0] == 0:
            break
        condidates = condidates[1:][id]
        idx = idx[1:][id]
    keep = torch.stack(keep)

    return keep

==> supp/code/DiffusionLane/unlanedet/layers/wrappers.py <==
import functools
import warnings
from typing import List, Optional
import torch
from torch.nn import functional as F

from ..utils.env import TORCH_VERSION


def shapes_to_tensor(x: List[int], device: Optional[torch.device] = None) -> torch.Tensor:
    """
    Turn a list of integer scalars or integer Tensor scalars into a vector,
    in a way that's both traceable and scriptable.

    In tracing, `x` should be a list of scalar Tensor, so the output can trace to the inputs.
    In scripting or eager, `x` should be a list of int.
    """
    if torch.jit.is_scripting():
        return torch.as_tensor(x, device=device)
    if torch.jit.is_tracing():
        assert all(
            [isinstance(t, torch.Tensor) for t in x]
        ), "Shape should be tensor during tracing!"
        # as_tensor should not be used in tracing because it records a constant
        ret = torch.stack(x)
        if ret.device != device:  # avoid recording a hard-coded device if not necessary
            ret = ret.to(device=device)
        return ret
    return torch.as_tensor(x, device=device)


def check_if_dynamo_compiling():
    if TORCH_VERSION >= (2, 1):
        from torch._dynamo import is_compiling

        return is_compiling()
    else:
        return False


def disable_torch_compiler(func):
    if TORCH_VERSION >= (2, 1):
        # Use the torch.compiler.disable decorator if supported
        @torch.compiler.disable
        @functools.wraps(func)
        def wrapper(*args, **kwargs):
            return func(*args, **kwargs)

        return wrapper
    else:
        # Return the function unchanged if torch.compiler.disable is not supported
        return func


def cat(tensors: List[torch.Tensor], dim: int = 0):
    """
    Efficient version of torch.cat that avoids a copy if there is only a single element in a list
    """
    assert isinstance(tensors, (list, tuple))
    if len(tensors) == 1:
        return tensors[0]
    return torch.cat(tensors, dim)


def empty_input_loss_func_wrapper(loss_func):
    def wrapped_loss_func(input, target, *, reduction="mean", **kwargs):
        """
        Same as `loss_func`, but returns 0 (instead of nan) for empty inputs.
        """
        if target.numel() == 0 and reduction == "mean":
            return input.sum() * 0.0  # connect the gradient
        return loss_func(input, target, reduction=reduction, **kwargs)

    return wrapped_loss_func


cross_entropy = empty_input_loss_func_wrapper(F.cross_entropy)


class _NewEmptyTensorOp(torch.autograd.Function):
    @staticmethod
    def forward(ctx, x, new_shape):
        ctx.shape = x.shape
        return x.new_empty(new_shape)

    @staticmethod
    def backward(ctx, grad):
        shape = ctx.shape
        return _NewEmptyTensorOp.apply(grad, shape), None


class Conv2d(torch.nn.Conv2d):
    """
    A wrapper around :class:`torch.nn.Conv2d` to support empty inputs and more features.
    """

    def __init__(self, *args, **kwargs):
        """
        Extra keyword arguments supported in addition to those in `torch.nn.Conv2d`:

        Args:
            norm (nn.Module, optional): a normalization layer
            activation (callable(Tensor) -> Tensor): a callable activation function

        It assumes that norm layer is used before activation.
        """
        norm = kwargs.pop("norm", None)
        activation = kwargs.pop("activation", None)
        super().__init__(*args, **kwargs)

        self.norm = norm
        self.activation = activation

    def forward(self, x):
        # torchscript does not support SyncBatchNorm yet
        # https://github.com/pytorch/pytorch/issues/40507
        # and we skip these codes in torchscript since:
        # 1. currently we only support torchscript in evaluation mode
        # 2. features needed by exporting module to torchscript are added in PyTorch 1.6 or
        # later version, `Conv2d` in these PyTorch versions has already supported empty inputs.
        if not torch.jit.is_scripting():
            # Dynamo doesn't support context managers yet
            is_dynamo_compiling = check_if_dynamo_compiling()
            if not is_dynamo_compiling:
                with warnings.catch_warnings(record=True):
                    if x.numel() == 0 and self.training:
                        # https://github.com/pytorch/pytorch/issues/12013
                        assert not isinstance(
                            self.norm, torch.nn.SyncBatchNorm
                        ), "SyncBatchNorm does not support empty inputs!"

        x = F.conv2d(
            x, self.weight, self.bias, self.stride, self.padding, self.dilation, self.groups
        )
        if self.norm is not None:
            x = self.norm(x)
        if self.activation is not None:
            x = self.activation(x)
        return x


ConvTranspose2d = torch.nn.ConvTranspose2d
BatchNorm2d = torch.nn.BatchNorm2d
interpolate = F.interpolate
Linear = torch.nn.Linear


def nonzero_tuple(x):
    """
    A 'as_tuple=True' version of torch.nonzero to support torchscript.
    because of https://github.com/pytorch/pytorch/issues/38718
    """
    if torch.jit.is_scripting():
        if x.dim() == 0:
            return x.unsqueeze(0).nonzero().unbind(1)
        return x.nonzero().unbind(1)
    else:
        return x.nonzero(as_tuple=True)


@torch.jit.script_if_tracing
def move_device_like(src: torch.Tensor, dst: torch.Tensor) -> torch.Tensor:
    """
    Tracing friendly way to cast tensor to another tensor's device. Device will be treated
    as constant during tracing, scripting the casting process as whole can workaround this issue.
    """
    return src.to(dst.device)

==> supp/code/DiffusionLane/unlanedet/model/ADNet/ALAU.py <==
import torch.nn as nn
from torch.nn.modules.utils import _pair as to_2tuple
from torchvision.ops import DeformConv2d

from ...layers import get_norm,Conv2d

class PatchEmbed(nn.Module):
    """ Image to Patch Embedding
    """
    def __init__(self, patch_size=7, stride=4, in_chans=3, embed_dim=768, norm_cfg="BN"):
        super().__init__()
        patch_size = to_2tuple(patch_size)
        self.proj = nn.Conv2d(in_chans, embed_dim, kernel_size=patch_size, stride=stride,
                              padding=(patch_size[0] // 2, patch_size[1] // 2))
        self.norm = get_norm(norm_cfg, embed_dim)
        # self.norm = build_norm_layer(norm_cfg, embed_dim)[1]
        self.initialize_layer(self.proj)
    def forward(self, x):
        x = self.proj(x)
        x = self.norm(x)
        return x
    @staticmethod
    def initialize_layer(layer):
        if isinstance(layer, (nn.Conv2d, nn.Linear)):
            nn.init.normal_(layer.weight, mean=0., std=0.001)
            if layer.bias is not None:
                nn.init.constant_(layer.bias, 0)


class ALAU(nn.Module):
    """Adaptive Lane Aware Unit Module.
    Adaptive Lane Aware Unit Module is implemented based on DCN v1.
    It uses anchor shape prediction rather than feature map to
    predict offsets of deform conv layer.
    Args:
        in_channels (int): Number of channels in the input feature map.
        out_channels (int): Number of channels in the output feature map.
        kernel_size (tuple): Deformable conv kernel size.
        deform_groups (int): Deformable conv group size.
        cfg (dict or list[dict], optional): config dict.
    """

    def __init__(self,
                 in_channels,
                 out_channels,
                 kernel_size=(3,3),
                 deform_groups=4,
                 cfg = None):
        super(ALAU, self).__init__()
        offset_channels = kernel_size[0] * kernel_size[1] * 2
        hidden_layer = (deform_groups * offset_channels) // 2
        self.conv_offset = nn.Sequential(
            PatchEmbed(patch_size=3,stride=2,in_chans=2,embed_dim=hidden_layer),
            PatchEmbed(patch_size=3,stride=2,in_chans=hidden_layer,embed_dim=deform_groups * offset_channels),
        )
        self.conv_adaption = DeformConv2d(
            in_channels,
            out_channels,
            kernel_size=kernel_size,
            padding=[(kernel_size[0] - 1) // 2,(kernel_size[1] - 1) // 2],
            groups=deform_groups,)
        self.relu = nn.ReLU(inplace=True)

    def forward(self, x, shape):
        offset = self.conv_offset(shape.detach())
        x = self.relu(self.conv_adaption(x, offset))
        return x,offset

==> supp/code/DiffusionLane/unlanedet/model/ADNet/Gfocalloss.py <==
import torch.nn as nn
import torch
def _neg_loss(pred, gt, channel_weights=None):
    ''' Modified focal loss. Exactly the same as CornerNet.
      Runs faster and costs a little bit more memory
      Arguments:
      pred (batch x c x h x w)
      gt_regr (batch x c x h x w)
    '''
    pos_inds = gt.eq(1).float()
    neg_inds = gt.lt(1).float()

    neg_weights = torch.pow(1 - gt, 4)

    loss = 0

    pos_loss = torch.log(pred) * torch.pow(1 - pred, 2) * pos_inds
    neg_loss = torch.log(1 - pred) * torch.pow(pred,
                                               2) * neg_weights * neg_inds

    num_pos = pos_inds.float().sum()
    if channel_weights is None:
        pos_loss = pos_loss.sum()
        neg_loss = neg_loss.sum()
    else:
        pos_loss_sum = 0
        neg_loss_sum = 0
        for i in range(len(channel_weights)):
            p = pos_loss[:, i, :, :].sum() * channel_weights[i]
            n = neg_loss[:, i, :, :].sum() * channel_weights[i]
            pos_loss_sum += p
            neg_loss_sum += n
        pos_loss = pos_loss_sum
        neg_loss = neg_loss_sum
    if num_pos > 2:
        loss = loss - (pos_loss + neg_loss) / num_pos
    else:
        loss = loss - (pos_loss + neg_loss) / 256
        # loss = torch.tensor(0, dtype=torch.float32).to(pred.device)
    return loss

class GFocalLoss(nn.Module):
    '''nn.Module warpper for focal loss'''

    def __init__(self):
        super(GFocalLoss, self).__init__()
        self.neg_loss = _neg_loss

    def forward(self, out, target, weights_list=None):
        return self.neg_loss(out, target, weights_list)

==> supp/code/DiffusionLane/unlanedet/model/ADNet/Glineiou_loss.py <==
import torch

def Gline_iou(pred, target, img_w, length=15, aligned=True):
    '''
    Calculate the Gline iou value between predictions and targets
    Args:
        pred: lane predictions, shape: (num_pred, 72)
        target: ground truth, shape: (num_target, 72)
        img_w: image width
        length: extended radius
        aligned: True for iou loss calculation, False for pair-wise ious in assign
    '''
    px1 = pred - length
    px2 = pred + length
    tx1 = target - length
    tx2 = target + length
    if aligned:
        invalid_mask = target
        ovr = torch.min(px2, tx2) - torch.max(px1, tx1)
        union = torch.max(px2, tx2) - torch.min(px1, tx1)
        G = torch.clamp((union - 4*length) / (union + 1e-9),min=0.,max=1.)
    else:
        num_pred = pred.shape[0]
        invalid_mask = target.repeat(num_pred, 1, 1)
        ovr = (torch.min(px2[:, None, :], tx2[None, ...]) -
               torch.max(px1[:, None, :], tx1[None, ...]))
        union = (torch.max(px2[:, None, :], tx2[None, ...]) -
                 torch.min(px1[:, None, :], tx1[None, ...]))

    invalid_masks = (invalid_mask < 0) | (invalid_mask >= img_w)
    ovr[invalid_masks] = 0.
    union[invalid_masks] = 0.
    G[invalid_masks] = 0.
    iou = ovr.sum(dim=-1) / (union.sum(dim=-1) + 1e-9) - G.sum(dim=-1)
    # num = torch.count_nonzero(ovr,dim=1)
    # weights = torch.zeros(ovr.size())
    # def find_first_nonezero(x):
    #     index = torch.arange(x.shape[1]).unsqueeze(0).repeat((x.shape[0],1))
    #     index[x==0] = x.shape[1]
    #     return torch.min(index,dim=1)[0]
    # a = find_first_nonezero(ovr)
    return iou
def Gliou_loss(pred, target, img_w, length=15):
    return (1 - Gline_iou(pred, target, img_w, length)).mean()

==> supp/code/DiffusionLane/unlanedet/model/ADNet/LKA.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from ...layers import DropPath


class MLP(nn.Module):
    def __init__(self, dim, mlp_ratio=4):
        super().__init__()

        self.norm = LayerNorm(dim, eps=1e-6, data_format="channels_first")
        
        self.fc1 = nn.Conv2d(dim, dim * mlp_ratio, 1)
        self.pos = nn.Conv2d(dim * mlp_ratio, dim * mlp_ratio, 3, padding=1, groups=dim * mlp_ratio)
        self.fc2 = nn.Conv2d(dim * mlp_ratio, dim, 1)
        self.act = nn.GELU()

    def forward(self, x):
        B, C, H, W = x.shape

        
        x = self.norm(x)
        x = self.fc1(x)
        x = self.act(x)
        x = x + self.act(self.pos(x))
        x = self.fc2(x)

        return x
class AttentionModule(nn.Module):
    def __init__(self, dim):
        super().__init__()
        self.conv0 = nn.Conv2d(dim, dim, 5, padding=2, groups=dim)
        self.conv0_1 = nn.Conv2d(dim, dim, (1, 7), padding=(0, 3), groups=dim)
        self.conv0_2 = nn.Conv2d(dim, dim, (7, 1), padding=(3, 0), groups=dim)

        self.conv1_1 = nn.Conv2d(dim, dim, (1, 11), padding=(0, 5), groups=dim)
        self.conv1_2 = nn.Conv2d(dim, dim, (11, 1), padding=(5, 0), groups=dim)

        self.conv2_1 = nn.Conv2d(
            dim, dim, (1, 21), padding=(0, 10), groups=dim)
        self.conv2_2 = nn.Conv2d(
            dim, dim, (21, 1), padding=(10, 0), groups=dim)
        self.conv3 = nn.Conv2d(dim, dim, 1)

    def forward(self, x):
        attn = self.conv0(x)

        attn_0 = self.conv0_1(attn)
        attn_0 = self.conv0_2(attn_0)

        attn_1 = self.conv1_1(attn)
        attn_1 = self.conv1_2(attn_1)

        attn_2 = self.conv2_1(attn)
        attn_2 = self.conv2_2(attn_2)
        attn = attn_0 + attn_1 + attn_2+attn

        attn = self.conv3(attn)

        return attn
    
class ConvMod(nn.Module):
    def __init__(self, dim):
        super().__init__()

        self.norm = LayerNorm(dim, eps=1e-6, data_format="channels_first")
        self.a = AttentionModule(dim)
        self.v = nn.Conv2d(dim, dim, 1)
        self.proj = nn.Conv2d(dim, dim, 1)

    def forward(self, x):
        B, C, H, W = x.shape
        
        x = self.norm(x)   
        a = self.a(x)
        x = a * self.v(x)
        x = self.proj(x)

        return x

class Block(nn.Module):
    def __init__(self, dim, mlp_ratio=4., drop_path=0.):
        super().__init__()
        
        self.attn = ConvMod(dim)
        self.mlp = MLP(dim, mlp_ratio)
        layer_scale_init_value = 1e-6           
        self.layer_scale_1 = nn.Parameter(
            layer_scale_init_value * torch.ones((dim)), requires_grad=True)
        self.layer_scale_2 = nn.Parameter(
            layer_scale_init_value * torch.ones((dim)), requires_grad=True)
        self.drop_path = DropPath(drop_path) if drop_path > 0. else nn.Identity()

    def forward(self, x):
        x = x + self.drop_path(self.layer_scale_1.unsqueeze(-1).unsqueeze(-1) * self.attn(x))
        x = x + self.drop_path(self.layer_scale_2.unsqueeze(-1).unsqueeze(-1) * self.mlp(x))
        return x
      
class LayerNorm(nn.Module):
    r""" From ConvNeXt (https://arxiv.org/pdf/2201.03545.pdf)
    """
    def __init__(self, normalized_shape, eps=1e-6, data_format="channels_last"):
        super().__init__()
        self.weight = nn.Parameter(torch.ones(normalized_shape))
        self.bias = nn.Parameter(torch.zeros(normalized_shape))
        self.eps = eps
        self.data_format = data_format
        if self.data_format not in ["channels_last", "channels_first"]:
            raise NotImplementedError 
        self.normalized_shape = (normalized_shape, )
    
    def forward(self, x):
        if self.data_format == "channels_last":
            return F.layer_norm(x, self.normalized_shape, self.weight, self.bias, self.eps)
        elif self.data_format == "channels_first":
            u = x.mean(1, keepdim=True)
            s = (x - u).pow(2).mean(1, keepdim=True)
            x = (x - u) / torch.sqrt(s + self.eps)
            x = self.weight[:, None, None] * x + self.bias[:, None, None]
            return x

==> supp/code/DiffusionLane/unlanedet/model/ADNet/RegL1ThetaLoss.py <==
import torch.nn as nn
import torch.nn.functional as F
class RegL1ThetaLoss(nn.Module):

    def __init__(self):
        super(RegL1ThetaLoss, self).__init__()

    def forward(self, output, target, mask):
        loss = F.l1_loss(output * mask, target * mask, reduction='sum')
        mask = mask.bool().float()
        loss = loss / (mask.sum() + 1e-4)
        return loss


==> supp/code/DiffusionLane/unlanedet/model/ADNet/SA_FPN.py <==
import warnings

import torch.nn as nn
import torch.nn.functional as F

from .LKA import Block as SA_Block
from ...layers import Conv2d,get_norm,Activation

class SA_FPN(nn.Module):
    def __init__(self,
                 in_channels,
                 out_channels,
                 num_outs,
                 start_level=0,
                 end_level=-1,
                 add_extra_convs=False,
                 extra_convs_on_inputs=True,
                 relu_before_extra_convs=False,
                 no_norm_on_lateral=False,
                 conv_cfg=None,
                 norm_cfg=None,
                 act_cfg=None,
                 upsample_cfg=dict(mode='nearest'),
                 cfg=None):
        super(SA_FPN, self).__init__()
#        assert isinstance(in_channels, list)
        self.in_channels = in_channels
        self.out_channels = out_channels
        self.num_ins = len(in_channels)
        self.num_outs = num_outs
        self.relu_before_extra_convs = relu_before_extra_convs
        self.no_norm_on_lateral = no_norm_on_lateral
        self.upsample_cfg = upsample_cfg.copy()

        if end_level == -1:
            self.backbone_end_level = self.num_ins
            assert num_outs >= self.num_ins - start_level
        else:
            # if end_level < inputs, no extra level is allowed
            self.backbone_end_level = end_level
            assert end_level <= len(in_channels)
            assert num_outs == end_level - start_level
        self.start_level = start_level
        self.end_level = end_level
        self.add_extra_convs = add_extra_convs
        assert isinstance(add_extra_convs, (str, bool))
        if isinstance(add_extra_convs, str):
            # Extra_convs_source choices: 'on_input', 'on_lateral', 'on_output'
            assert add_extra_convs in ('on_input', 'on_lateral', 'on_output')
        elif add_extra_convs:  # True
            if extra_convs_on_inputs:
                # TODO: deprecate `extra_convs_on_inputs`
                warnings.simplefilter('once')
                warnings.warn(
                    '"extra_convs_on_inputs" will be deprecated in v2.9.0,'
                    'Please use "add_extra_convs"', DeprecationWarning)
                self.add_extra_convs = 'on_input'
            else:
                self.add_extra_convs = 'on_output'

        self.lateral_convs = nn.ModuleList()
        self.fpn_convs = nn.ModuleList()

        self.att = SA_Block(dim=out_channels,mlp_ratio = 3,drop_path=0.3)
        for i in range(self.start_level, self.backbone_end_level):
            l_conv = Conv2d(
                in_channels[i],
                out_channels,
                1,
                norm = get_norm(norm_cfg,out_channels) if not self.no_norm_on_lateral else None,
#                activation = Activation(act=act_cfg)
                )

            fpn_conv = Conv2d(
                out_channels,
                out_channels,
                3,
                padding=1,
                norm = get_norm(norm_cfg,out_channels),
#                activation = Activation(act=act_cfg)
                )

            self.lateral_convs.append(l_conv)
            self.fpn_convs.append(fpn_conv)

        # add extra conv layers (e.g., RetinaNet)
        extra_levels = num_outs - self.backbone_end_level + self.start_level
        if self.add_extra_convs and extra_levels >= 1:
            for i in range(extra_levels):
                if i == 0 and self.add_extra_convs == 'on_input':
                    in_channels = self.in_channels[self.backbone_end_level - 1]
                else:
                    in_channels = out_channels
                extra_fpn_conv = Conv2d(
                    in_channels,
                    out_channels,
                    3,
                    stride=2,
                    padding=1,
                    norm = get_norm(norm_cfg,out_channels),
#                    activation = Activation(act=act_cfg)
                    )

                self.fpn_convs.append(extra_fpn_conv)

    def forward(self, inputs):
        """Forward function."""
        assert len(inputs) >= len(self.in_channels)

        if len(inputs) > len(self.in_channels):
            for _ in range(len(inputs) - len(self.in_channels)):
                del inputs[0]

        # build laterals
        laterals = []
        for i, lateral_conv in enumerate(self.lateral_convs):
            if i == len(self.lateral_convs)-1:
                att = lateral_conv(inputs[i + self.start_level])
                laterals.append(self.att(att))
            else:
                laterals.append(lateral_conv(inputs[i + self.start_level]))

        # build top-down path
        used_backbone_levels = len(laterals)
        for i in range(used_backbone_levels - 1, 0, -1):
            # In some cases, fixing `scale factor` (e.g. 2) is preferred, but
            #  it cannot co-exist with `size` in `F.interpolate`.
            if 'scale_factor' in self.upsample_cfg:
                laterals[i - 1] += F.interpolate(laterals[i],
                                                 **self.upsample_cfg)
            else:
                prev_shape = laterals[i - 1].shape[2:]
                laterals[i - 1] += F.interpolate(
                    laterals[i], size=prev_shape, **self.upsample_cfg)

        # build outputs
        # part 1: from original levels
        # _,_,H,W = feature.size()
        # feature = feature.flatten(2).transpose(1, 2)
        outs = []
        for i in range(used_backbone_levels):
            # if i == used_backbone_levels-1:
            #     # _,_,H,W = laterals[i].size()
            #     # f = laterals[i].flatten(2).transpose(1, 2)
            #     # outs.append(self.fpn_convs[i](f,H,W).reshape(laterals[i].size()))
            #     outs.append(laterals[i])
            # else:
            outs.append( self.fpn_convs[i](laterals[i]))
        # outs = [
        #     self.fpn_convs[i](laterals[i]) for i in range(used_backbone_levels)
        # ]
        # part 2: add extra levels
        if self.num_outs > len(outs):
            # use max pool to get more levels on top of outputs
            # (e.g., Faster R-CNN, Mask R-CNN)
            if not self.add_extra_convs:
                for i in range(self.num_outs - used_backbone_levels):
                    outs.append(F.max_pool2d(outs[-1], 1, stride=2))
            # add conv layers on top of original feature maps (RetinaNet)
            else:
                if self.add_extra_convs == 'on_input':
                    extra_source = inputs[self.backbone_end_level - 1]
                elif self.add_extra_convs == 'on_lateral':
                    extra_source = laterals[-1]
                elif self.add_extra_convs == 'on_output':
                    extra_source = outs[-1]
                else:
                    raise NotImplementedError
                outs.append(self.fpn_convs[used_backbone_levels](extra_source))
                for i in range(used_backbone_levels + 1, self.num_outs):
                    if self.relu_before_extra_convs:
                        outs.append(self.fpn_convs[i](F.relu(outs[-1])))
                    else:
                        outs.append(self.fpn_convs[i](outs[-1]))
        return tuple(outs)

==> supp/code/DiffusionLane/unlanedet/model/ADNet/SPGHead.py <==
import math
import cv2
import numpy as np
import torch
import torch.nn as nn
from torch.nn import functional as F
from .Glineiou_loss import Gliou_loss
from .Gfocalloss import GFocalLoss
from .RegL1ThetaLoss import RegL1ThetaLoss
from .SPGU import SPGU
from .ALAU import ALAU
from .assign import assign
from ..module.core.lane import Lane
from ..module.losses import FocalLoss
from ...layers.ops import nms_ad_ as nms
from ...layers import Conv2d,get_norm,Activation

class SPGHead(nn.Module):
    def __init__(self,
                 S=72,
                 img_width=640,
                 img_height=360,
                 anchor_feat_channels=64,
                 start_points_num=100,
                 cfg=None):
        super(SPGHead, self).__init__()
        self.cfg = cfg
        assert cfg.hm_down_scale in cfg.fpn_down_scale
        self.hm_fmap_id = cfg.fpn_down_scale.index(cfg.hm_down_scale)
        self.ALAU = ALAU(anchor_feat_channels,anchor_feat_channels,kernel_size=(3,3),deform_groups=2,cfg=self.cfg)
        self.num_anchor = start_points_num
        self.img_w = img_width
        self.img_h = img_height
        self.n_strips = S - 1
        self.n_offsets = S
        self.anchor_ys = torch.linspace(1, 0, steps=self.n_offsets, dtype=torch.float32)
        self.anchor_feat_channels = anchor_feat_channels
        self.SPGU = SPGU(
            heads=dict(hm=1,shape = 1),
            channels_in=anchor_feat_channels,
            final_kernel=1,
            head_conv=anchor_feat_channels)
        self.conv_downsample = Conv2d(self.anchor_feat_channels,
                            self.anchor_feat_channels, (9, 1),
                            padding=(4, 0),
                            bias=False,
                            norm=get_norm("BN",anchor_feat_channels))
        self.downsample_layer = nn.Linear(self.n_offsets*self.anchor_feat_channels,self.anchor_feat_channels)
        self.fc_norm = nn.LayerNorm(self.anchor_feat_channels)
        self.cls_layer = nn.Linear(self.anchor_feat_channels, 2)
        self.reg_layer = nn.Linear(self.anchor_feat_channels, self.n_offsets + 1)
        self.initialize_layer(self.cls_layer)
        self.initialize_layer(self.reg_layer)
        self.initialize_layer(self.conv_downsample)
        self.anchor_ys = self.anchor_ys.cuda()
        # * debug
        self.hack = False

    @staticmethod
    def initialize_layer(layer):
        if isinstance(layer, (nn.Conv2d, nn.Linear)):
            torch.nn.init.normal_(layer.weight, mean=0., std=0.001)
            if layer.bias is not None:
                torch.nn.init.constant_(layer.bias, 0)

    def pool_prior_features(self, batch_features, num_priors, prior_xs):
        '''
        pool prior feature from feature map.
        Args:
            batch_features (Tensor): Input feature maps, shape: (B, C, H, W) 
        '''

        batch_size = batch_features.shape[0]

        # prior_xs = prior_xs.repeat((batch_size,1)).view(batch_size, num_priors, -1, 1)/self.img_w
        prior_xs /= self.cfg.img_w
        prior_xs = prior_xs.reshape(batch_size, num_priors, -1, 1)
        prior_ys = self.anchor_ys.repeat(batch_size * num_priors).view(
            batch_size, num_priors, -1, 1)

        prior_xs = prior_xs * 2. - 1.
        prior_ys = prior_ys * 2. - 1.
        grid = torch.cat((prior_xs, prior_ys), dim=-1).float()
        feature = F.grid_sample(batch_features, grid,
                                align_corners=True).permute(0, 2, 1, 3)

        feature = feature.reshape(batch_size * num_priors,
                                  self.anchor_feat_channels, self.n_offsets,
                                  1)
        roi = self.conv_downsample(feature)
        roi = roi.contiguous().view(batch_size*num_priors,-1)
        roi = F.relu(self.fc_norm(self.downsample_layer(roi)))
        roi = roi.view(batch_size,num_priors,-1)
        return roi
    def decode_theta_xy(self,heat_xy,heat_theta,topk):
        heat_nms = heat_xy[0]
        all_idx = heat_nms.nonzero()
        heat_nms_scores = heat_nms.flatten()
        _,top_k_socre_idx = torch.topk(heat_nms_scores,k=topk,largest=True)
        xy_anchor_idx = all_idx[top_k_socre_idx]
        xy_starts = torch.zeros_like(xy_anchor_idx,dtype=torch.float64)
        xy_starts[:,0] = xy_anchor_idx[:,1]*self.cfg.hm_down_scale/self.cfg.img_w
        xy_starts[:,1] = xy_anchor_idx[:,0]*self.cfg.hm_down_scale / self.cfg.img_h
        thetas = heat_theta.flatten()[top_k_socre_idx]/180        
        return xy_starts,thetas  

    def forward(self, x, **kwargs):
        param = self.cfg.train_parameters if self.training else self.cfg.test_parameters
        conf_threshold=param.conf_threshold
        nms_thres=param.nms_thres
        nms_topk=param.nms_topk
        bs = x[-1].shape[0]
        device = x[-1].device
        # x16
        f_hm = x[self.hm_fmap_id]
        z = self.SPGU(f_hm)
        # hm (bs,1,hm_h,hm_w)
        hm = z['hm']
        shape_hm = z['shape']
        # param = z['parameter']
        theta_hm = shape_hm[:,0]
        # x32
        # batch_features = x[-1]
        batch_features,offset = self.ALAU(x[-1],torch.hstack([hm,shape_hm]))
        # batch_features,offset = self.ALAU(x[-1],shape_hm)

        self.anchors = torch.zeros((bs,self.num_anchor,2 + 2 + 2 + self.n_offsets),device = device)
        hms = torch.clamp(hm.sigmoid(), min=1e-4, max=1 - 1e-4)
        # theta_hms = torch.clamp(theta_hm.clone().sigmoid(), min=1e-4, max=1 - 1e-4)
        theta_hms = theta_hm
        
        for bs_id,(hm_c,theta_hm_c) in enumerate(zip(hms,theta_hms)):
            with torch.no_grad():
                ct_points,thetas = self.decode_theta_xy(hm_c,theta_hm_c,topk=self.num_anchor)
                assert len(ct_points) == self.num_anchor
            anchors_per_batch = self.generate_anchors_in_one(starts=ct_points,angles=thetas)
            anchors_per_batch = anchors_per_batch.to(device)
            self.anchors[bs_id] = anchors_per_batch


        assert self.num_anchor == len(anchors_per_batch)
        batch_anchor_features = self.pool_prior_features(batch_features,self.num_anchor,self.anchors[:,:,6:].clone())
        batch_anchor_features = batch_anchor_features.reshape(-1, self.anchor_feat_channels)
         # Predict
        cls_logits = self.cls_layer(batch_anchor_features)
        reg = self.reg_layer(batch_anchor_features)

        # Undo joining
        cls_logits = cls_logits.reshape(bs, -1, cls_logits.shape[1])
        reg = reg.reshape(bs, -1, reg.shape[1])

        # Add offsets to anchors
        reg_proposals = torch.zeros((*cls_logits.shape[:2], 6 + self.n_offsets), device=device)
        reg_proposals += self.anchors
        reg_proposals[:, :, :2] = cls_logits
        reg_proposals[:, :, 5:] += reg
        
        # Apply nms
        proposals_list = self.nms(reg_proposals, nms_thres, nms_topk, conf_threshold)  

        output =dict(
                hm = hm,
                shape_hm = shape_hm,
                proposals_list = proposals_list,
                anchor_info = list(self.anchors)
        )         
        return output 
    
    def nms(self, batch_proposals, nms_thres, nms_topk, conf_threshold):
        proposals_list = []
        # anchors_local = self.anchors
        for proposals in batch_proposals:
            softmax = nn.Softmax(dim=1)
            # The gradients do not have to (and can't) be calculated for the NMS procedure
            with torch.no_grad():
                keep = None
                if proposals.shape[0] == 0:
                    proposals_list.append((proposals[[]],None, None, None))
                    continue                
                if conf_threshold is not None:
                    # * CUDA error invalid argument will occur
                    # try:
                    scores = softmax(proposals[:, :2])[:, 1]
                    # scores = proposals[:,1].cpu().numpy()
                    # apply confidence threshold
                    above_threshold = scores > conf_threshold
                    proposals = proposals[above_threshold]
                    if proposals.shape[0] == 0:
                        proposals_list.append(proposals[[]])
                        continue    
                    scores = scores[above_threshold]
                    # keep sp generated by hm and swap x and y
                    start_points_hm = proposals[:,2:4]
                    start_points_hm = start_points_hm[:,[1,0]]
                    # end
                    proposals = self.relocate_xy(proposals)
                    keep, num_to_keep, _ = nms(proposals, scores, overlap=nms_thres, top_k=nms_topk)
                    keep = keep[:num_to_keep]
                    # except:
                    #     keep = None
            if keep is not None:
                proposals = proposals[keep]
                start_points_hm = start_points_hm[keep]
                proposals_list.append(proposals)
            else:
                proposals_list.append(proposals)

        return proposals_list
    
    def loss(self, output, batch):
        hm_gt = batch['gt_hm']
        shape_hm_gt = batch['shape_hm']
        shape_hm_mask = batch['shape_hm_mask']
        shape_hm = output['shape_hm']
        hm = output['hm'] 
        hm_focalloss = GFocalLoss()
        theta_regloss = RegL1ThetaLoss()
        hm_loss = torch.tensor(0.).to(self.anchor_ys.device)
        theta_loss = torch.tensor(0.).to(self.anchor_ys.device)
        hm = torch.clamp(hm.sigmoid_(), min=1e-4, max=1 - 1e-4)
        targets = batch['lane_line']
        imgs = batch['img']
        proposals_list = output['proposals_list'] 
        focal_loss = FocalLoss(alpha=0.25, gamma=2.)
        l1loss = nn.SmoothL1Loss()
        cls_loss = torch.tensor(0.).to(self.anchor_ys.device)
        reg_loss = torch.tensor(0.).to(self.anchor_ys.device)
        length_loss = torch.tensor(0.).to(self.anchor_ys.device)
        valid_imgs = len(targets)
        for proposals, target,hm_p,shape_hm_p,hm_g,shape_hm_g,shape_hm_m in zip(proposals_list, targets,hm,shape_hm,hm_gt,shape_hm_gt,shape_hm_mask):

            # Filter lanes that do not exist (confidence == 0)
            target = target[target[:, 1] == 1]
            if len(target) == 0:
                # If there are no targets, all proposals have to be negatives (i.e., 0 confidence)
                cls_target = proposals.new_zeros(len(proposals)).long()
                cls_pred = proposals[:, :2]
                cls_loss += focal_loss(cls_pred, cls_target).sum()
                continue
            # hm
            hm_loss += hm_focalloss((hm_p).unsqueeze(0),(hm_g).unsqueeze(0))
            theta_loss += theta_regloss(shape_hm_p.unsqueeze(0),shape_hm_g.unsqueeze(0),shape_hm_m.unsqueeze(0))
            # Gradients are also not necessary for the positive & negative matching
            with torch.no_grad():
                matched_row_inds, matched_col_inds = assign(
                    proposals, target, self.cfg.img_w, self.cfg.img_h)
            # Get classification targets
            cls_target = proposals.new_zeros(proposals.shape[0]).long()
            cls_target[matched_row_inds] = 1.
            cls_pred = proposals[:, :2]

            # Regression targets
            reg_pred = proposals[matched_row_inds, 6:]
            reg_target = target[matched_col_inds, 6:].clone()
            #  length 
            length_pred = proposals[matched_row_inds, 5]
            length_target = target[matched_col_inds, 5].clone()
            # Loss calc
            reg_loss += Gliou_loss(reg_pred, reg_target,img_w=self.cfg.img_w)
            cls_loss += focal_loss(cls_pred, cls_target).sum() / target.shape[0]
            length_loss += l1loss(length_pred,length_target)
        # Batch mean
        cls_loss /= valid_imgs
        reg_loss /= valid_imgs
        length_loss /= valid_imgs
        hm_loss /= valid_imgs
        theta_loss /= valid_imgs
        # cls reg l1 10:1
        # cls reg liou 1:6
        regw = 6
        hmw = 2
        thetalossw = 3
        cls_loss_w = 1    
        if "regw" in self.cfg:
            regw = self.cfg.regw
        if "hmw" in self.cfg:
            hmw = self.cfg.hmw
        if "thetalossw" in self.cfg:
            thetalossw = self.cfg.thetalossw
        if "cls_loss_w" in self.cfg:
            cls_loss_w = self.cfg.cls_loss_w
        # loss = cls_loss*cls_loss_w + reg_loss * regw + hm_loss * hmw + theta_loss*thetalossw + length_loss
        return {
            'cls_loss': cls_loss*cls_loss_w , 
            'reg_loss': reg_loss * regw ,
            'hm_loss':hm_loss * hmw ,
            'theta_loss':theta_loss * thetalossw,
            'length_loss': length_loss
            }
    
    def find_first_nonezero(self,x):
        index = torch.arange(x.shape[1]).unsqueeze(0).repeat((x.shape[0],1))
        index[x==0] = x.shape[1]
        return torch.min(index,dim=1)[0]
        
    def relocate_xy(self,proposals):
        #================================================
        #        put start x and y into axis        
        #================================================
        # proposals[bs *n, 78]
        new_proposals = proposals.clone()
        with torch.no_grad():
            proposals_matched_positive_reg = proposals[:,6:].clone()
            invali_mask = (proposals_matched_positive_reg<0) | (proposals_matched_positive_reg>self.cfg.img_w)
            # puts invalid points into zero
            proposals_matched_positive_reg = torch.where(~invali_mask,proposals_matched_positive_reg,torch.tensor([0],dtype=torch.float,device=proposals_matched_positive_reg.device))
            # a = torch.tensor([[0,1,2,3],[3,2,1,0],[0,0,3,4]])
            idx = self.find_first_nonezero(proposals_matched_positive_reg).to(proposals_matched_positive_reg.device)
            x_s = proposals_matched_positive_reg[torch.arange(proposals_matched_positive_reg.shape[0]),idx-1] / self.cfg.img_w
            y_s = idx / self.n_strips
            start_xy = torch.hstack((y_s.view(-1,1),x_s.view(-1,1)))
            none_zero_idx = y_s.nonzero()
            start_xy[none_zero_idx,1] = torch.round(start_xy[none_zero_idx,1])
            new_proposals[:,2:4] = start_xy
            return new_proposals
        
    def limit_to_length(self,proposals):
        with torch.no_grad():   
            proposals_matched_positive_reg = proposals[:,6:].clone()
            # points that smaller than zero and larger than img width is invalid
            
            invali_mask = (proposals_matched_positive_reg<0) | (proposals_matched_positive_reg>self.cfg.img_w)
            # puts invalid points into zero
            proposals_matched_positive_reg = torch.where(~invali_mask,proposals_matched_positive_reg,torch.tensor([0],dtype=torch.float,device=proposals_matched_positive_reg.device))
            proposals_length = proposals[:,5]
            for i in range(len(proposals_matched_positive_reg)):
                try:
                    idx = torch.argwhere(proposals_matched_positive_reg[i])[0].to(proposals_length.device)
                    end_idx = (idx + proposals_length[i]).long()
                    proposals_matched_positive_reg[i,end_idx:] = 0 
                except:
                    continue
            proposals_matched_positive_reg = torch.where(proposals_matched_positive_reg!=0,proposals_matched_positive_reg,torch.tensor([-1000],dtype=torch.float,device=proposals_matched_positive_reg.device))
        proposals[:,6:] = proposals_matched_positive_reg
        return proposals
    

    def generate_anchors_in_one(self,starts,angles):
        def trans(input):
            return input.unsqueeze(-1).repeat(1,72)
        anchors = torch.zeros((len(starts), 2 + 2 + 2 + self.n_offsets))
        # starts = starts.reshape(-1,2)
        # angles = angles.reshape(-1,1)
        anchor_ys = self.anchor_ys.unsqueeze(0).repeat(len(starts),1)
        anchors[:,4] = angles.clone()
        angle = (1-angles) * 180
        angle = angle * math.pi / 180
        start_x,start_y = starts[:,0],starts[:,1]
        anchors[:,2] = start_y
        anchors[:,3] = start_x
        anchors[:,6:] = ((anchor_ys - trans(start_y)) * self.cfg.img_h / torch.tan(trans(angle)+1e-4)) + trans(start_x) * self.cfg.img_w
        return anchors                

    def generate_anchors(self,starts,angles):
        anchors = torch.zeros((len(starts), 2 + 2 + 2 + self.n_offsets))
        for i, (start,angle) in enumerate(zip(starts,angles)):
            anchors[i] = self.generate_anchor(start,angle)
        return anchors
 
    def generate_anchor(self, start, angle, cut=False):
    #===========================================================================
    #  *                                 INFO
    #    the start_y,start_x,angle is unified 0~1
    #    angle is between the ray and x-axis in clockwise direction e.g 30 60
    #    
    # 
    #===========================================================================
        if cut:
            anchor_ys = self.anchor_cut_ys
            anchor = torch.zeros(2 + 2 + 2 + self.fmap_h)
        else:
            anchor_ys = self.anchor_ys
            anchor = torch.zeros(2 + 2 + 2 + self.n_offsets)
        anchor[4] = angle.clone()
        angle = (1-angle) * 180
        angle = angle * math.pi / 180.  # degrees to radians
        start_x, start_y = start
        anchor[2] = start_y
        anchor[3] = start_x
        anchor[6:] = ((anchor_ys - start_y) * self.cfg.img_h / math.tan(angle)) + start_x * self.cfg.img_w
        return anchor

    def proposals_to_pred(self, proposals):
        self.anchor_ys = self.anchor_ys.to(proposals.device)
        self.anchor_ys = self.anchor_ys.double()
        lanes = []
        for lane in proposals:
            lane_xs = lane[6:] / self.cfg.img_w
            length = int(round(lane[5].item()))
            # invali_mask = (lane_xs<0) | (lane_xs>1)
            # proposals_matched_positive_reg = torch.where(~invali_mask,lane_xs,torch.tensor([0],dtype=torch.float,device=lane_xs.device))
            
            # idx = torch.argwhere(proposals_matched_positive_reg)[0].to(proposals_matched_positive_reg.device)
            # start = idx * self.n_strips
            # end = (idx + length).long()      
            
            start = min(max(0, int(round(lane[2].item() * self.n_strips))),
                        self.n_strips)            
            
            end = start + length - 1
            end = min(end, len(self.anchor_ys) - 1)
            # end = label_end
            # if the proposal does not start at the bottom of the image,
            # extend its proposal until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) &
                       (lane_xs[:start] <= 1.)).cpu().numpy()[::-1].cumprod()[::-1]).astype(bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.anchor_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)
            lane_ys = (lane_ys * (self.cfg.ori_img_h - self.cfg.cut_height) +
                       self.cfg.cut_height) / self.cfg.ori_img_h
            if len(lane_xs) <= 1:
                continue
            points = torch.stack((lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)), dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes

    def get_lanes(self, output, as_lanes=True):
        proposals_list = output['proposals_list']
        softmax = nn.Softmax(dim=1)
        decoded = []
        for proposals in proposals_list:
            proposals[:, :2] = softmax(proposals[:, :2])
            proposals[:, 5] = torch.round(proposals[:, 5])
            if proposals.shape[0] == 0:
                decoded.append([])
                continue
            if as_lanes:
                pred = self.proposals_to_pred(proposals)
            else:
                pred = proposals
            decoded.append(pred)

        return decoded
    
    def get_lanes_temp(self, output, as_lanes=True):
        proposals_list = output['anchor_info']
        softmax = nn.Softmax(dim=1)
        decoded = []
        for proposals in proposals_list:
            proposals[:, :2] = softmax(proposals[:, :2])
            proposals[:, 5] = torch.round(proposals[:, 5])
            if proposals.shape[0] == 0:
                decoded.append([])
                continue
            if as_lanes:
                pred = self.proposals_to_pred_temp(proposals)
            else:
                pred = proposals
            decoded.append(pred)

        return decoded
    
    def proposals_to_pred_temp(self, proposals):
        self.anchor_ys = self.anchor_ys.to(proposals.device)
        self.anchor_ys = self.anchor_ys.double()
        lanes = []
        for lane in proposals:
            lane_xs = lane[6:] / self.cfg.img_w
            
            start = min(max(0, int(round(lane[2].item() * self.n_strips))),
                        self.n_strips)            
            
            end = len(self.anchor_ys) - 1
            # end = label_end
            # if the proposal does not start at the bottom of the image,
            # extend its proposal until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) &
                       (lane_xs[:start] <= 1.)).cpu().numpy()[::-1].cumprod()[::-1]).astype(bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.anchor_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)
            lane_ys = (lane_ys * (self.cfg.ori_img_h - self.cfg.cut_height) +
                       self.cfg.cut_height) / self.cfg.ori_img_h
            if len(lane_xs) <= 1:
                continue
            points = torch.stack((lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)), dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes


==> supp/code/DiffusionLane/unlanedet/model/ADNet/SPGU.py <==
import torch
from torch import nn
def fill_fc_weights(layers):
    for m in layers.modules():
        if isinstance(m, nn.Conv2d):
            if m.bias is not None:
                nn.init.constant_(m.bias, 0)

class SPGU(nn.Module):
    def __init__(self, heads, channels_in, train_cfg=None, test_cfg=None, down_ratio=4, final_kernel=1, head_conv=256, branch_layers=0):
        super(SPGU, self).__init__()
        self.heads = heads
        for head in self.heads:
            classes = self.heads[head]
            if head_conv > 0:
              fc = nn.Sequential(
                  nn.Conv2d(channels_in, head_conv,
                    kernel_size=3, padding=1, bias=True),
                  nn.ReLU(inplace=True),
                  nn.Conv2d(head_conv, classes,
                    kernel_size=final_kernel, stride=1,
                    padding=final_kernel // 2, bias=True))
              if 'hm' in head:
                fc[-1].bias.data.fill_(-2.19)
              else:
                fill_fc_weights(fc)
            else:
              fc = nn.Conv2d(channels_in, classes,
                  kernel_size=final_kernel, stride=1,
                  padding=final_kernel // 2, bias=True)
              if 'hm' in head:
                fc.bias.data.fill_(-2.19)
              else:
                fill_fc_weights(fc)
            self.__setattr__(head, fc)

    def forward(self, x, **kwargs):
        if isinstance(x, list) or isinstance(x, tuple):
            x = x[0]
        z = {}
        for head in self.heads:
            z[head] = self.__getattr__(head)(x)
        return z

==> supp/code/DiffusionLane/unlanedet/model/ADNet/__init__.py <==
from .SA_FPN import SA_FPN
from .SPGHead import SPGHead

==> supp/code/DiffusionLane/unlanedet/model/ADNet/assign.py <==
import torch
from ..CLRNet.line_iou import line_iou

def distance_cost(predictions, targets, img_w):
    """
    repeat predictions and targets to generate all combinations
    use the abs distance as the new distance cost
    """
    num_priors = predictions.shape[0]
    num_targets = targets.shape[0]

    predictions = torch.repeat_interleave(
        predictions, num_targets, dim=0
    )[...,
      6:]  # repeat_interleave'ing [a, b] 2 times gives [a, a, b, b] ((np + nt) * 78)

    targets = torch.cat(
        num_priors *
        [targets])[...,
                   6:]  # applying this 2 times on [c, d] gives [c, d, c, d]

    invalid_masks = (targets < 0) | (targets >= img_w)
    lengths = (~invalid_masks).sum(dim=1)
    distances = torch.abs((targets - predictions))
    distances[invalid_masks] = 0.
    distances = distances.sum(dim=1) / (lengths.float() + 1e-9)
    distances = distances.view(num_priors, num_targets)

    return distances


def focal_cost(cls_pred, gt_labels, alpha=0.25, gamma=2, eps=1e-12):
    """
    Args:
        cls_pred (Tensor): Predicted classification logits, shape
            [num_query, num_class].
        gt_labels (Tensor): Label of `gt_bboxes`, shape (num_gt,).

    Returns:
        torch.Tensor: cls_cost value
    """
    cls_pred = cls_pred.sigmoid()
    neg_cost = -(1 - cls_pred + eps).log() * (1 - alpha) * cls_pred.pow(gamma)
    pos_cost = -(cls_pred + eps).log() * alpha * (1 - cls_pred).pow(gamma)
    cls_cost = pos_cost[:, gt_labels] - neg_cost[:, gt_labels]
    return cls_cost


def dynamic_k_assign(cost, pair_wise_ious):
    """
    Assign grouth truths with priors dynamically.

    Args:
        cost: the assign cost.
        pair_wise_ious: iou of grouth truth and priors.

    Returns:
        prior_idx: the index of assigned prior.
        gt_idx: the corresponding ground truth index.
    """
    matching_matrix = torch.zeros_like(cost)
    ious_matrix = pair_wise_ious
    ious_matrix[ious_matrix < 0] = 0.
    n_candidate_k = 4
    topk_ious, _ = torch.topk(ious_matrix, n_candidate_k, dim=0)
    dynamic_ks = torch.clamp(topk_ious.sum(0).int(), min=1)
    num_gt = cost.shape[1]
    for gt_idx in range(num_gt):
        # TODO has been modified to one 2 one pair
        _, pos_idx = torch.topk(cost[:, gt_idx],
                                k=dynamic_ks[gt_idx].item(),
                                # k =1,
                                largest=False)
        matching_matrix[pos_idx, gt_idx] = 1.0
    del topk_ious, dynamic_ks, pos_idx

    matched_gt = matching_matrix.sum(1)
    if (matched_gt > 1).sum() > 0:
        _, cost_argmin = torch.min(cost[matched_gt > 1, :], dim=1)
        matching_matrix[matched_gt > 1, 0] *= 0.0
        matching_matrix[matched_gt > 1, cost_argmin] = 1.0

    prior_idx = matching_matrix.sum(1).nonzero()
    gt_idx = matching_matrix[prior_idx].argmax(-1)
    return prior_idx.flatten(), gt_idx.flatten()


def assign(
    predictions,
    targets,
    img_w,
    img_h,
    distance_cost_weight=3.,
    cls_cost_weight=1.,
):
    '''
    computes dynamicly matching based on the cost, including cls cost and lane similarity cost
    Args:
        predictions (Tensor): predictions predicted by each stage, shape: (num_priors, 78)
        targets (Tensor): lane targets, shape: (num_targets, 78)
    return:
        matched_row_inds (Tensor): matched predictions, shape: (num_targets)
        matched_col_inds (Tensor): matched targets, shape: (num_targets)
    '''
    predictions = predictions.detach().clone()
    predictions[:, 3] *= (img_w - 1)
    # predictions[:, 6:] *= (img_w - 1)
    targets = targets.detach().clone()

    # distances cost
    distances_score = distance_cost(predictions, targets, img_w)
    distances_score = 1 - (distances_score / torch.max(distances_score)
                           ) + 1e-2  # normalize the distance

    # classification cost
    cls_score = focal_cost(predictions[:, :2], targets[:, 1].long())
    num_priors = predictions.shape[0]
    num_targets = targets.shape[0]

    target_start_xys = targets[:, 2:4]  # num_targets, 2
    target_start_xys[..., 0] *= (img_h - 1)
    target_start_xys[...,1] *= (img_w - 1)
    prediction_start_xys = predictions[:, 2:4]
    prediction_start_xys[..., 0] *= (img_h - 1)

    start_xys_score = torch.cdist(prediction_start_xys, target_start_xys,
                                  p=2).reshape(num_priors, num_targets)
    start_xys_score = (1 - start_xys_score / torch.max(start_xys_score)) + 1e-2
    # TODO theta is not unified
    target_thetas = targets[:, 4].unsqueeze(-1)/180
   
    theta_score = torch.cdist(predictions[:, 4].unsqueeze(-1),
                              target_thetas,
                              p=1).reshape(num_priors, num_targets)
    theta_score = (1 - theta_score / torch.max(theta_score)) + 1e-2

    cost = -(distances_score * start_xys_score * theta_score
             )**2 * distance_cost_weight + cls_score * cls_cost_weight
    #* only start points counted
    # cost = -start_xys_score * theta_score * distances_score
    iou = line_iou(predictions[..., 6:], targets[..., 6:], img_w, aligned=False)
    matched_row_inds, matched_col_inds = dynamic_k_assign(cost, iou)

    return matched_row_inds, matched_col_inds


==> supp/code/DiffusionLane/unlanedet/model/CLRNet/__init__.py <==
from .clr_head import CLRHead
from .clrnet import CLRNet
from .dynamic_assign import assign
from .line_iou import line_iou,liou_loss,CLRNetIoULoss
from .roi_gather import ROIGather

==> supp/code/DiffusionLane/unlanedet/model/CLRNet/clr_head.py <==
import math

import cv2
import torch
import numpy as np
import torch.nn as nn
import torch.nn.functional as F

from ...layers import Conv2d, get_norm
from ..module.core.lane import Lane
from ..module.losses import FocalLoss
from ..module.head import PlainDecoder
from ...layers.ops import nms

from .roi_gather import ROIGather,LinearModule
from .dynamic_assign import assign
from .line_iou import liou_loss

class CLRHead(nn.Module):
    def __init__(self,
                 num_points=72,
                 prior_feat_channels=64,
                 fc_hidden_dim=64,
                 num_priors=192,
                 num_fc=2,
                 refine_layers=3,
                 sample_points=36,
                 cfg=None):
        super(CLRHead, self).__init__()
        self.cfg = cfg
        self.img_w = self.cfg.img_w
        self.img_h = self.cfg.img_h
        self.n_strips = num_points - 1
        self.n_offsets = num_points
        self.num_priors = num_priors
        self.sample_points = sample_points
        self.refine_layers = refine_layers
        self.fc_hidden_dim = fc_hidden_dim

        self.register_buffer(name='sample_x_indexs', tensor=(torch.linspace(
            0, 1, steps=self.sample_points, dtype=torch.float32) *
                                self.n_strips).long())
        self.register_buffer(name='prior_feat_ys', tensor=torch.flip(
            (1 - self.sample_x_indexs.float() / self.n_strips), dims=[-1]))
        self.register_buffer(name='prior_ys', tensor=torch.linspace(1,
                                       0,
                                       steps=self.n_offsets,
                                       dtype=torch.float32))

        self.prior_feat_channels = prior_feat_channels

        self._init_prior_embeddings()
        init_priors, priors_on_featmap = self.generate_priors_from_embeddings() #None, None
        self.register_buffer(name='priors', tensor=init_priors)
        self.register_buffer(name='priors_on_featmap', tensor=priors_on_featmap)

        # generate xys for feature map
        self.seg_decoder = PlainDecoder(cfg)

        reg_modules = list()
        cls_modules = list()
        for _ in range(num_fc):
            reg_modules += [*LinearModule(self.fc_hidden_dim)]
            cls_modules += [*LinearModule(self.fc_hidden_dim)]
        self.reg_modules = nn.ModuleList(reg_modules)
        self.cls_modules = nn.ModuleList(cls_modules)

        self.roi_gather = ROIGather(self.prior_feat_channels, self.num_priors,
                                    self.sample_points, self.fc_hidden_dim,
                                    self.refine_layers)

        self.reg_layers = nn.Linear(
            self.fc_hidden_dim, self.n_offsets + 1 + 2 +
            1)  # n offsets + 1 length + start_x + start_y + theta
        self.cls_layers = nn.Linear(self.fc_hidden_dim, 2)

        weights = torch.ones(self.cfg.num_classes)
        weights[0] = self.cfg.bg_weight
        self.criterion = torch.nn.NLLLoss(ignore_index=self.cfg.ignore_label,
                                     weight=weights)

        # init the weights here
        self.init_weights()

    # function to init layer weights
    def init_weights(self):
        # initialize heads
        for m in self.cls_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

        for m in self.reg_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

    def pool_prior_features(self, batch_features, num_priors, prior_xs):
        '''
        pool prior feature from feature map.
        Args:
            batch_features (Tensor): Input feature maps, shape: (B, C, H, W) 
        '''

        batch_size = batch_features.shape[0]

        prior_xs = prior_xs.view(batch_size, num_priors, -1, 1)
        prior_ys = self.prior_feat_ys.repeat(batch_size * num_priors).view(
            batch_size, num_priors, -1, 1)

        prior_xs = prior_xs * 2. - 1.
        prior_ys = prior_ys * 2. - 1.
        grid = torch.cat((prior_xs, prior_ys), dim=-1)
        feature = F.grid_sample(batch_features, grid,
                                align_corners=True).permute(0, 2, 1, 3)

        feature = feature.reshape(batch_size * num_priors,
                                  self.prior_feat_channels, self.sample_points,
                                  1)
        return feature

    def generate_priors_from_embeddings(self):
        predictions = self.prior_embeddings.weight  # (num_prop, 3)

        # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, 72 coordinates, score[0] = negative prob, score[1] = positive prob
        priors = predictions.new_zeros(
            (self.num_priors, 2 + 2 + 2 + self.n_offsets), device=predictions.device)

        priors[:, 2:5] = predictions.clone()
        priors[:, 6:] = (
            priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
            (self.img_w - 1) +
            ((1 - self.prior_ys.repeat(self.num_priors, 1) -
              priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
             self.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                 1, self.n_offsets) * math.pi + 1e-5))) / (self.img_w - 1)

        # init priors on feature map
        priors_on_featmap = priors.clone()[..., 6 + self.sample_x_indexs]

        return priors, priors_on_featmap

    def _init_prior_embeddings(self):
        # [start_y, start_x, theta] -> all normalize
        self.prior_embeddings = nn.Embedding(self.num_priors, 3)

        bottom_priors_nums = self.num_priors * 3 // 4
        left_priors_nums, _ = self.num_priors // 8, self.num_priors // 8

        strip_size = 0.5 / (left_priors_nums // 2 - 1)
        bottom_strip_size = 1 / (bottom_priors_nums // 4 + 1)
        for i in range(left_priors_nums):
            nn.init.constant_(self.prior_embeddings.weight[i, 0],
                              (i // 2) * strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 1], 0.)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.16 if i % 2 == 0 else 0.32)

        for i in range(left_priors_nums,
                       left_priors_nums + bottom_priors_nums):
            nn.init.constant_(self.prior_embeddings.weight[i, 0], 0.)
            nn.init.constant_(self.prior_embeddings.weight[i, 1],
                              ((i - left_priors_nums) // 4 + 1) *
                              bottom_strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.2 * (i % 4 + 1))

        for i in range(left_priors_nums + bottom_priors_nums, self.num_priors):
            nn.init.constant_(
                self.prior_embeddings.weight[i, 0],
                ((i - left_priors_nums - bottom_priors_nums) // 2) *
                strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 1], 1.)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.68 if i % 2 == 0 else 0.84)

    # forward function here
    def forward(self, x, **kwargs):
        '''
        Take pyramid features as input to perform Cross Layer Refinement and finally output the prediction lanes.
        Each feature is a 4D tensor.
        Args:
            x: input features (list[Tensor])
        Return:
            prediction_list: each layer's prediction result
            seg: segmentation result for auxiliary loss
        '''
        batch_features = list(x[len(x) - self.refine_layers:])
        batch_features.reverse()
        batch_size = batch_features[-1].shape[0]

        if self.training:
            self.priors, self.priors_on_featmap = self.generate_priors_from_embeddings()

        priors, priors_on_featmap = self.priors.repeat(batch_size, 1,
                                                  1), self.priors_on_featmap.repeat(
                                                      batch_size, 1, 1)

        predictions_lists = []

        # iterative refine
        prior_features_stages = []
        for stage in range(self.refine_layers):
            num_priors = priors_on_featmap.shape[1]
            prior_xs = torch.flip(priors_on_featmap, dims=[2])

            batch_prior_features = self.pool_prior_features(
                batch_features[stage], num_priors, prior_xs)
            prior_features_stages.append(batch_prior_features)

            fc_features = self.roi_gather(prior_features_stages,
                                          batch_features[stage], stage)

            fc_features = fc_features.view(num_priors, batch_size,
                                           -1).reshape(batch_size * num_priors,
                                                       self.fc_hidden_dim)

            cls_features = fc_features.clone()
            reg_features = fc_features.clone()
            for cls_layer in self.cls_modules:
                cls_features = cls_layer(cls_features)
            for reg_layer in self.reg_modules:
                reg_features = reg_layer(reg_features)

            cls_logits = self.cls_layers(cls_features)
            reg = self.reg_layers(reg_features)

            cls_logits = cls_logits.reshape(
                batch_size, -1, cls_logits.shape[1])  # (B, num_priors, 2)
            reg = reg.reshape(batch_size, -1, reg.shape[1])

            predictions = priors.clone()
            predictions[:, :, :2] = cls_logits

            predictions[:, :,
                        2:5] += reg[:, :, :3]  # also reg theta angle here
            predictions[:, :, 5] = reg[:, :, 3]  # length

            def tran_tensor(t):
                return t.unsqueeze(2).clone().repeat(1, 1, self.n_offsets)

            predictions[..., 6:] = (
                tran_tensor(predictions[..., 3]) * (self.img_w - 1) +
                ((1 - self.prior_ys.repeat(batch_size, num_priors, 1) -
                  tran_tensor(predictions[..., 2])) * self.img_h /
                 torch.tan(tran_tensor(predictions[..., 4]) * math.pi + 1e-5))) / (self.img_w - 1)

            prediction_lines = predictions.clone()
            predictions[..., 6:] += reg[..., 4:]

            predictions_lists.append(predictions)

            if stage != self.refine_layers - 1:
                priors = prediction_lines.detach().clone()
                priors_on_featmap = priors[..., 6 + self.sample_x_indexs]

        if self.training:
            seg = None
            seg_features = torch.cat([
                F.interpolate(feature,
                              size=[
                                  batch_features[-1].shape[2],
                                  batch_features[-1].shape[3]
                              ],
                              mode='bilinear',
                              align_corners=False)
                for feature in batch_features
            ],
                                     dim=1)
            seg = self.seg_decoder(seg_features)
            output = {'predictions_lists': predictions_lists}
            output.update(**seg)
            return output

        return predictions_lists[-1]

    def predictions_to_pred(self, predictions):
        '''
        Convert predictions to internal Lane structure for evaluation.
        '''
        self.prior_ys = self.prior_ys.to(predictions.device)
        self.prior_ys = self.prior_ys.double()
        lanes = []
        for lane in predictions:
            lane_xs = lane[6:]  # normalized value
            start = min(max(0, int(round(lane[2].item() * self.n_strips))),
                        self.n_strips)
            length = int(round(lane[5].item()))
            end = start + length - 1
            end = min(end, len(self.prior_ys) - 1)
            # end = label_end
            # if the prediction does not start at the bottom of the image,
            # extend its prediction until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) & (lane_xs[:start] <= 1.)
                       ).cpu().numpy()[::-1].cumprod()[::-1]).astype(np.bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.prior_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)

            lane_ys = (lane_ys * (self.cfg.ori_img_h - self.cfg.cut_height) +
                       self.cfg.cut_height) / self.cfg.ori_img_h
            if len(lane_xs) <= 1:
                continue
            points = torch.stack(
                (lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)),
                dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes
    
    def loss(self,
             output,
             batch,
             cls_loss_weight=2.,
             xyt_loss_weight=0.5,
             iou_loss_weight=2.,
             seg_loss_weight=1.):
        if 'cls_loss_weight' in self.cfg:
            cls_loss_weight = self.cfg.cls_loss_weight
        if 'xyt_loss_weight' in self.cfg:
            xyt_loss_weight = self.cfg.xyt_loss_weight
        if 'iou_loss_weight' in self.cfg:
            iou_loss_weight = self.cfg.iou_loss_weight
        if 'seg_loss_weight' in self.cfg:
            seg_loss_weight = self.cfg.seg_loss_weight

        predictions_lists = output['predictions_lists']
        targets = batch['lane_line'].clone()
        cls_criterion = FocalLoss(alpha=0.25, gamma=2.)
        cls_loss = torch.tensor(0.).to(self.priors.device)
        reg_xytl_loss = torch.tensor(0.).to(self.priors.device)
        iou_loss = torch.tensor(0.).to(self.priors.device)

        for stage in range(self.refine_layers):
            predictions_list = predictions_lists[stage]
            for predictions, target in zip(predictions_list, targets):
                target = target[target[:, 1] == 1]

                if len(target) == 0:
                    # If there are no targets, all predictions have to be negatives (i.e., 0 confidence)
                    cls_target = predictions.new_zeros(predictions.shape[0]).long()
                    cls_pred = predictions[:, :2]
                    cls_loss = cls_loss + cls_criterion(
                        cls_pred, cls_target).sum()
                    continue

                with torch.no_grad():
                    matched_row_inds, matched_col_inds = assign(
                        predictions, target, self.img_w, self.img_h)

                # classification targets
                cls_target = predictions.new_zeros(predictions.shape[0]).long()
                cls_target[matched_row_inds] = 1
                cls_pred = predictions[:, :2]

                # regression targets -> [start_y, start_x, theta] (all transformed to absolute values), only on matched pairs
                reg_yxtl = predictions[matched_row_inds, 2:6]
                reg_yxtl[:, 0] *= self.n_strips
                reg_yxtl[:, 1] *= (self.img_w - 1)
                reg_yxtl[:, 2] *= 180
                reg_yxtl[:, 3] *= self.n_strips

                target_yxtl = target[matched_col_inds, 2:6].clone()

                # regression targets -> S coordinates (all transformed to absolute values)
                reg_pred = predictions[matched_row_inds, 6:]
                reg_pred *= (self.img_w - 1)
                reg_targets = target[matched_col_inds, 6:].clone()

                with torch.no_grad():
                    predictions_starts = torch.clamp(
                        (predictions[matched_row_inds, 2] *
                         self.n_strips).round().long(), 0,
                        self.n_strips)  # ensure the predictions starts is valid
                    target_starts = (target[matched_col_inds, 2] *
                                     self.n_strips).round().long()
                    target_yxtl[:, -1] -= (predictions_starts - target_starts
                                           )  # reg length

                # Loss calculation
                cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                ) / target.shape[0]

                target_yxtl[:, 0] *= self.n_strips
                target_yxtl[:, 2] *= 180
                reg_xytl_loss = reg_xytl_loss + F.smooth_l1_loss(
                    reg_yxtl, target_yxtl,
                    reduction='none').mean()

                iou_loss = iou_loss + liou_loss(
                    reg_pred, reg_targets,
                    self.img_w, length=15)

        # extra segmentation loss
        seg_loss = self.criterion(F.log_softmax(output['seg'], dim=1),batch['seg'].long())

        cls_loss /= (len(targets) * self.refine_layers)
        reg_xytl_loss /= (len(targets) * self.refine_layers)
        iou_loss /= (len(targets) * self.refine_layers)

        # loss = cls_loss * cls_loss_weight + reg_xytl_loss * xyt_loss_weight \
        #     + seg_loss * seg_loss_weight + iou_loss * iou_loss_weight

        return_value = {
            'cls_loss': cls_loss * cls_loss_weight,
            'reg_xytl_loss': reg_xytl_loss * xyt_loss_weight,
            'seg_loss': seg_loss * seg_loss_weight,
            'iou_loss': iou_loss * iou_loss_weight

        }

        return return_value


    def get_lanes(self, output, as_lanes=True):
        '''
        Convert model output to lanes.
        '''
        softmax = nn.Softmax(dim=1)

        decoded = []
        for predictions in output:
            # filter out the conf lower than conf threshold
            threshold = self.cfg.test_parameters.conf_threshold
            scores = softmax(predictions[:, :2])[:, 1]
            keep_inds = scores >= threshold
            predictions = predictions[keep_inds]
            scores = scores[keep_inds]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue
            nms_predictions = predictions.detach().clone()
            nms_predictions = torch.cat(
                [nms_predictions[..., :4], nms_predictions[..., 5:]], dim=-1)
            nms_predictions[..., 4] = nms_predictions[..., 4] * self.n_strips
            nms_predictions[...,
                            5:] = nms_predictions[..., 5:] * (self.img_w - 1)

            keep, num_to_keep, _ = nms(
                nms_predictions,
                scores,
                overlap=self.cfg.test_parameters.nms_thres,
                top_k=self.cfg.max_lanes)
            keep = keep[:num_to_keep]
            predictions = predictions[keep]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue

            predictions[:, 5] = torch.round(predictions[:, 5] * self.n_strips)
            if as_lanes:
                pred = self.predictions_to_pred(predictions)
            else:
                pred = predictions
            decoded.append(pred)

        return decoded


==> supp/code/DiffusionLane/unlanedet/model/CLRNet/clrnet.py <==
from ..module import Detector

class CLRNet(Detector):
    def __init__(self, backbone=None, aggregator=None, neck=None, head=None):
        super().__init__(backbone, aggregator, neck, head)
    
    def forward(self, batch):
        return super().forward(batch)
    

==> supp/code/DiffusionLane/unlanedet/model/CLRNet/dynamic_assign.py <==
import torch
from .line_iou import line_iou

def distance_cost(predictions, targets, img_w):
    """
    repeat predictions and targets to generate all combinations
    use the abs distance as the new distance cost
    """
    num_priors = predictions.shape[0]
    num_targets = targets.shape[0]

    predictions = torch.repeat_interleave(
        predictions, num_targets, dim=0
    )[...,
      6:]  # repeat_interleave'ing [a, b] 2 times gives [a, a, b, b] ((np + nt) * 78)

    targets = torch.cat(
        num_priors *
        [targets])[...,
                   6:]  # applying this 2 times on [c, d] gives [c, d, c, d]

    invalid_masks = (targets < 0) | (targets >= img_w)
    lengths = (~invalid_masks).sum(dim=1)
    distances = torch.abs((targets - predictions))
    distances[invalid_masks] = 0.
    distances = distances.sum(dim=1) / (lengths.float() + 1e-9)
    distances = distances.view(num_priors, num_targets)

    return distances


def focal_cost(cls_pred, gt_labels, alpha=0.25, gamma=2, eps=1e-12):
    """
    Args:
        cls_pred (Tensor): Predicted classification logits, shape
            [num_query, num_class].
        gt_labels (Tensor): Label of `gt_bboxes`, shape (num_gt,).

    Returns:
        torch.Tensor: cls_cost value
    """
    cls_pred = cls_pred.sigmoid()
    neg_cost = -(1 - cls_pred + eps).log() * (1 - alpha) * cls_pred.pow(gamma)
    pos_cost = -(cls_pred + eps).log() * alpha * (1 - cls_pred).pow(gamma)
    cls_cost = pos_cost[:, gt_labels] - neg_cost[:, gt_labels]
    return cls_cost


def dynamic_k_assign(cost, pair_wise_ious):
    """
    Assign grouth truths with priors dynamically.

    Args:
        cost: the assign cost.
        pair_wise_ious: iou of grouth truth and priors.

    Returns:
        prior_idx: the index of assigned prior.
        gt_idx: the corresponding ground truth index.
    """
    matching_matrix = torch.zeros_like(cost)
    ious_matrix = pair_wise_ious
    ious_matrix[ious_matrix < 0] = 0.
    n_candidate_k = 4
    topk_ious, _ = torch.topk(ious_matrix, n_candidate_k, dim=0)
    dynamic_ks = torch.clamp(topk_ious.sum(0).int(), min=1)
    num_gt = cost.shape[1]
    for gt_idx in range(num_gt):
        _, pos_idx = torch.topk(cost[:, gt_idx],
                                k=dynamic_ks[gt_idx].item(),
                                largest=False)
        matching_matrix[pos_idx, gt_idx] = 1.0
    del topk_ious, dynamic_ks, pos_idx

    matched_gt = matching_matrix.sum(1)
    if (matched_gt > 1).sum() > 0:
        _, cost_argmin = torch.min(cost[matched_gt > 1, :], dim=1)
        matching_matrix[matched_gt > 1, 0] *= 0.0
        matching_matrix[matched_gt > 1, cost_argmin] = 1.0

    prior_idx = matching_matrix.sum(1).nonzero()
    gt_idx = matching_matrix[prior_idx].argmax(-1)
    return prior_idx.flatten(), gt_idx.flatten()


def assign(
    predictions,
    targets,
    img_w,
    img_h,
    distance_cost_weight=3.,
    cls_cost_weight=1.,
):
    '''
    computes dynamicly matching based on the cost, including cls cost and lane similarity cost
    Args:
        predictions (Tensor): predictions predicted by each stage, shape: (num_priors, 78)
        targets (Tensor): lane targets, shape: (num_targets, 78)
    return:
        matched_row_inds (Tensor): matched predictions, shape: (num_targets)
        matched_col_inds (Tensor): matched targets, shape: (num_targets)
    '''
    predictions = predictions.detach().clone()
    predictions[:, 3] *= (img_w - 1)
    predictions[:, 6:] *= (img_w - 1)
    targets = targets.detach().clone()

    # distances cost
    distances_score = distance_cost(predictions, targets, img_w)
    distances_score = 1 - (distances_score / torch.max(distances_score)
                           ) + 1e-2  # normalize the distance

    # classification cost
    cls_score = focal_cost(predictions[:, :2], targets[:, 1].long())
    num_priors = predictions.shape[0]
    num_targets = targets.shape[0]

    target_start_xys = targets[:, 2:4]  # num_targets, 2
    target_start_xys[..., 0] *= (img_h - 1)
    prediction_start_xys = predictions[:, 2:4]
    prediction_start_xys[..., 0] *= (img_h - 1)

    start_xys_score = torch.cdist(prediction_start_xys, target_start_xys,
                                  p=2).reshape(num_priors, num_targets)
    start_xys_score = (1 - start_xys_score / torch.max(start_xys_score)) + 1e-2

    target_thetas = targets[:, 4].unsqueeze(-1)
    theta_score = torch.cdist(predictions[:, 4].unsqueeze(-1),
                              target_thetas,
                              p=1).reshape(num_priors, num_targets) * 180
    theta_score = (1 - theta_score / torch.max(theta_score)) + 1e-2

    cost = -(distances_score * start_xys_score * theta_score
             )**2 * distance_cost_weight + cls_score * cls_cost_weight

    iou = line_iou(predictions[..., 6:], targets[..., 6:], img_w, aligned=False)
    matched_row_inds, matched_col_inds = dynamic_k_assign(cost, iou)

    return matched_row_inds, matched_col_inds

==> supp/code/DiffusionLane/unlanedet/model/CLRNet/line_iou.py <==
import torch

def line_iou(pred, target, img_w, length=15, aligned=True):
    '''
    Calculate the line iou value between predictions and targets
    Args:
        pred: lane predictions, shape: (num_pred, 72)
        target: ground truth, shape: (num_target, 72)
        img_w: image width
        length: extended radius
        aligned: True for iou loss calculation, False for pair-wise ious in assign
    '''
    px1 = pred - length
    px2 = pred + length
    tx1 = target - length
    tx2 = target + length
    if aligned:
        invalid_mask = target
        ovr = torch.min(px2, tx2) - torch.max(px1, tx1)
        union = torch.max(px2, tx2) - torch.min(px1, tx1)
    else:
        num_pred = pred.shape[0]
        invalid_mask = target.repeat(num_pred, 1, 1)
        ovr = (torch.min(px2[:, None, :], tx2[None, ...]) -
               torch.max(px1[:, None, :], tx1[None, ...]))
        union = (torch.max(px2[:, None, :], tx2[None, ...]) -
                 torch.min(px1[:, None, :], tx1[None, ...]))

    invalid_masks = (invalid_mask < 0) | (invalid_mask >= img_w)
    ovr[invalid_masks] = 0.
    union[invalid_masks] = 0.
    iou = ovr.sum(dim=-1) / (union.sum(dim=-1) + 1e-9)
    return iou


def liou_loss(pred, target, img_w, length=15):
    return (1 - line_iou(pred, target, img_w, length)).mean()

## nn.module implementation
class CLRNetIoULoss(torch.nn.Module):
    def __init__(self, loss_weight=1.0, lane_width=15 / 800):
        """
        LineIoU loss employed in CLRNet.
        Adapted from:
        https://github.com/Turoad/CLRNet/blob/main/clrnet/models/losses/lineiou_loss.py
        Args:
            weight (float): loss weight.
            lane_width (float): virtual lane half-width.
        """
        super(CLRNetIoULoss, self).__init__()
        self.loss_weight = loss_weight
        self.lane_width = lane_width

    def calc_iou(self, pred, target, pred_width, target_width):
        """
        Calculate the line iou value between predictions and targets
        Args:
            pred: lane predictions, shape: (Nl, Nr), relative coordinate
            target: ground truth, shape: (Nl, Nr), relative coordinate
            pred_width (torch.Tensor): virtual lane half-widths for prediction at pre-defined rows, shape (Nl, Nr).
            target_width (torch.Tensor): virtual lane half-widths for GT at pre-defined rows, shape (Nl, Nr).
        Returns:
            torch.Tensor: calculated IoU, shape (N).
        Nl: number of lanes, Nr: number of rows.
        """
        px1 = pred - pred_width
        px2 = pred + pred_width
        tx1 = target - target_width
        tx2 = target + target_width

        invalid_mask = target
        ovr = torch.min(px2, tx2) - torch.max(px1, tx1)
        union = torch.max(px2, tx2) - torch.min(px1, tx1)

        invalid_masks = (invalid_mask < 0) | (invalid_mask >= 1.0)
        ovr[invalid_masks] = 0.0
        union[invalid_masks] = 0.0
        iou = ovr.sum(dim=-1) / (union.sum(dim=-1) + 1e-9)
        return iou

    def forward(self, pred, target):
        assert (
            pred.shape == target.shape
        ), "prediction and target must have the same shape!"
        width = torch.ones_like(target) * self.lane_width
        iou = self.calc_iou(pred, target, width, width)
        return (1 - iou).mean() * self.loss_weight

==> supp/code/DiffusionLane/unlanedet/model/CLRNet/roi_gather.py <==
from functools import partial
import torch
import torch.nn as nn
import torch.nn.functional as F

from ...layers import Conv2d,get_norm

def LinearModule(hidden_dim):
    return nn.ModuleList(
        [nn.Linear(hidden_dim, hidden_dim),
         nn.ReLU(inplace=True)])


class FeatureResize(nn.Module):
    def __init__(self, size=(10, 25)):
        super(FeatureResize, self).__init__()
        self.size = size

    def forward(self, x):
        x = F.interpolate(x, self.size)
        return x.flatten(2)

class ROIGather(nn.Module):
    '''
    ROIGather module for gather global information
    Args: 
        in_channels: prior feature channels
        num_priors: prior numbers we predefined
        sample_points: the number of sampled points when we extract feature from line
        fc_hidden_dim: the fc output channel
        refine_layers: the total number of layers to build refine
    '''
    def __init__(self,
                 in_channels,
                 num_priors,
                 sample_points,
                 fc_hidden_dim,
                 refine_layers,
                 mid_channels=64,
                 norm_type="BN"):
        super(ROIGather, self).__init__()
        self.in_channels = in_channels
        self.num_priors = num_priors
        use_bias = norm_type==""
        self.f_key = Conv2d(in_channels=self.in_channels,
                            out_channels=self.in_channels,
                            kernel_size=1,
                            stride=1,
                            padding=0,
                            bias = use_bias,
                            norm=get_norm(norm=norm_type,out_channels=self.in_channels)
        )

        self.f_query = nn.Sequential(
            nn.Conv1d(in_channels=num_priors,
                      out_channels=num_priors,
                      kernel_size=1,
                      stride=1,
                      padding=0,
                      groups=num_priors),
            nn.ReLU(),
        )
        self.f_value = nn.Conv2d(in_channels=self.in_channels,
                                 out_channels=self.in_channels,
                                 kernel_size=1,
                                 stride=1,
                                 padding=0)
        self.W = nn.Conv1d(in_channels=num_priors,
                           out_channels=num_priors,
                           kernel_size=1,
                           stride=1,
                           padding=0,
                           groups=num_priors)

        self.resize = FeatureResize()
        nn.init.constant_(self.W.weight, 0)
        nn.init.constant_(self.W.bias, 0)

        self.convs = nn.ModuleList()
        self.catconv = nn.ModuleList()
        for i in range(refine_layers):
            self.convs.append(
                Conv2d(in_channels,
                       in_channels,
                       (9, 1),
                       padding=(4, 0),
                       bias=False,
                       norm=get_norm(norm=norm_type,out_channels=self.in_channels)))

            self.catconv.append(
                Conv2d(mid_channels * (i + 1),
                       in_channels,
                       (9, 1),
                       padding=(4, 0),
                       bias=False,
                       norm=get_norm(norm=norm_type,out_channels=self.in_channels))),

        self.fc = nn.Linear(sample_points * fc_hidden_dim, fc_hidden_dim)

        self.fc_norm = nn.LayerNorm(fc_hidden_dim)

    def roi_fea(self, x, layer_index):
        feats = []
        for i, feature in enumerate(x):
            feat_trans = self.convs[i](feature)
            feats.append(feat_trans)
        cat_feat = torch.cat(feats, dim=1)
        cat_feat = self.catconv[layer_index](cat_feat)
        return cat_feat

    def forward(self, roi_features, x, layer_index):
        '''
        Args:
            roi_features: prior feature, shape: (Batch * num_priors, prior_feat_channel, sample_point, 1)
            x: feature map
            layer_index: currently on which layer to refine
        Return: 
            roi: prior features with gathered global information, shape: (Batch, num_priors, fc_hidden_dim)
        '''
        roi = self.roi_fea(roi_features, layer_index)
        bs = x.size(0)
        roi = roi.contiguous().view(bs * self.num_priors, -1)

        roi = F.relu(self.fc_norm(self.fc(roi)))
        roi = roi.view(bs, self.num_priors, -1)
        query = roi

        value = self.resize(self.f_value(x))
        query = self.f_query(query)
        key = self.f_key(x)
        value = value.permute(0, 2, 1)
        key = self.resize(key)
        sim_map = torch.matmul(query, key)
        sim_map = (self.in_channels**-.5) * sim_map
        sim_map = F.softmax(sim_map, dim=-1)

        context = torch.matmul(sim_map, value)
        context = self.W(context)

        roi = roi + F.dropout(context, p=0.1, training=self.training)

        return roi


==> supp/code/DiffusionLane/unlanedet/model/CLRerNet/__init__.py <==
from .head import CLRerHead

==> supp/code/DiffusionLane/unlanedet/model/CLRerNet/assign.py <==
from ..CLRNet.dynamic_assign import focal_cost,dynamic_k_assign,distance_cost
from .lane_iou import LaneIoUCost
import torch

# For CUlane. Other datasets change the img_w and img_h
lane_iou_dynamic = LaneIoUCost(use_pred_start_end=False,use_giou=True)

lane_iou_cost = LaneIoUCost(lane_width=30 / 800,use_pred_start_end=True,use_giou=True)

def clrernet_cost(predictions,targets,pred_xs, target_xs, reg_weight = 3):
    start = end = None
    length = predictions[:,5].detach().clone()
    y0 = predictions[:,2].detach().clone()
    start = y0.clamp(min=0, max=1)
    end = (start + length).clamp(min=0, max=1)    
    iou_cost = lane_iou_cost(
        pred_xs,
        target_xs,
        start,
        end,
    )
    iou_score = 1 - (1 - iou_cost) / torch.max(1 - iou_cost) + 1e-2
    cls_score = focal_cost(predictions[:, :2], targets[:, 1].long())

    cost = -iou_score * reg_weight + cls_score
    return cost

def assign(    
        predictions,
        targets,
        img_w,
        img_h,):
    '''
    computes dynamicly matching based on the cost, including cls cost and lane similarity cost
    Args:
        predictions (Tensor): predictions predicted by each stage, shape: (num_priors, 78)
        targets (Tensor): lane targets, shape: (num_targets, 78)
    return:
        matched_row_inds (Tensor): matched predictions, shape: (num_targets)
        matched_col_inds (Tensor): matched targets, shape: (num_targets)
    '''
    pred_xs = predictions[:,6:]
    target_xs = targets[:, 6:] / (img_w - 1)  # abs -> relative

    iou_dynamick = lane_iou_dynamic(pred_xs, target_xs)

    cost = clrernet_cost(predictions,targets,pred_xs,target_xs)

    matched_row_inds, matched_col_inds = dynamic_k_assign(cost, iou_dynamick)

    return matched_row_inds, matched_col_inds


==> supp/code/DiffusionLane/unlanedet/model/CLRerNet/head.py <==
import torch
import torch.nn.functional as F
from ..module import FocalLoss
from .lane_iou import LaneIoULoss
from .assign import assign
from ..CLRNet import CLRHead

class CLRerHead(CLRHead):
    def __init__(self, 
                 num_points=72, 
                 prior_feat_channels=64, 
                 fc_hidden_dim=64, 
                 num_priors=192, 
                 num_fc=2, 
                 refine_layers=3, 
                 sample_points=36, 
                 cfg=None):
        super().__init__(num_points, 
                         prior_feat_channels, 
                         fc_hidden_dim, 
                         num_priors, 
                         num_fc, 
                         refine_layers, 
                         sample_points, 
                         cfg)
        self.iou_loss = LaneIoULoss(loss_weight=self.cfg.iou_loss_weight,)
    
    def loss(self, 
             output, 
             batch, 
             cls_loss_weight=2, 
             xyt_loss_weight=0.5,  
             seg_loss_weight=1):
        if 'cls_loss_weight' in self.cfg:
            cls_loss_weight = self.cfg.cls_loss_weight
        if 'xyt_loss_weight' in self.cfg:
            xyt_loss_weight = self.cfg.xyt_loss_weight
        if 'seg_loss_weight' in self.cfg:
            seg_loss_weight = self.cfg.seg_loss_weight

        predictions_lists = output['predictions_lists']
        targets = batch['lane_line'].clone()
        cls_criterion = FocalLoss(alpha=0.25, gamma=2.)
        cls_loss = torch.tensor(0.).to(self.priors.device)
        reg_xytl_loss = torch.tensor(0.).to(self.priors.device)
        iou_loss = torch.tensor(0.).to(self.priors.device)

        for stage in range(self.refine_layers):
            predictions_list = predictions_lists[stage]
            for predictions, target in zip(predictions_list, targets):
                target = target[target[:, 1] == 1]

                if len(target) == 0:
                    # If there are no targets, all predictions have to be negatives (i.e., 0 confidence)
                    cls_target = predictions.new_zeros(predictions.shape[0]).long()
                    cls_pred = predictions[:, :2]
                    cls_loss = cls_loss + cls_criterion(
                        cls_pred, cls_target).sum()
                    continue

                with torch.no_grad():
                    matched_row_inds, matched_col_inds = assign(
                        predictions, target, self.img_w, self.img_h)

                # classification targets
                cls_target = predictions.new_zeros(predictions.shape[0]).long()
                cls_target[matched_row_inds] = 1
                cls_pred = predictions[:, :2]

                # regression targets -> [start_y, start_x, theta] (all transformed to absolute values), only on matched pairs
                reg_yxtl = predictions[matched_row_inds, 2:6]
                reg_yxtl[:, 0] *= self.n_strips
                reg_yxtl[:, 1] *= (self.img_w - 1)
                reg_yxtl[:, 2] *= 180
                reg_yxtl[:, 3] *= self.n_strips

                target_yxtl = target[matched_col_inds, 2:6].clone()

                # regression targets -> S coordinates (all transformed to absolute values)
                reg_pred = predictions[matched_row_inds, 6:]
                reg_pred *= (self.img_w - 1)
                reg_targets = target[matched_col_inds, 6:].clone()

                with torch.no_grad():
                    predictions_starts = torch.clamp(
                        (predictions[matched_row_inds, 2] *
                         self.n_strips).round().long(), 0,
                        self.n_strips)  # ensure the predictions starts is valid
                    target_starts = (target[matched_col_inds, 2] *
                                     self.n_strips).round().long()
                    target_yxtl[:, -1] -= (predictions_starts - target_starts
                                           )  # reg length

                # Loss calculation
                cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                ) / target.shape[0]

                target_yxtl[:, 0] *= self.n_strips
                target_yxtl[:, 2] *= 180
                reg_xytl_loss = reg_xytl_loss + F.smooth_l1_loss(
                    reg_yxtl, target_yxtl,
                    reduction='none').mean()

                iou_loss = iou_loss + self.iou_loss(
                    reg_pred / self.img_w, reg_targets / self.img_w)

        # extra segmentation loss
        seg_loss = self.criterion(F.log_softmax(output['seg'], dim=1),batch['seg'].long())

        cls_loss /= (len(targets) * self.refine_layers)
        reg_xytl_loss /= (len(targets) * self.refine_layers)
        iou_loss /= (len(targets) * self.refine_layers)

        # loss = cls_loss * cls_loss_weight + reg_xytl_loss * xyt_loss_weight \
        #     + seg_loss * seg_loss_weight + iou_loss * iou_loss_weight

        return_value = {
            'cls_loss': cls_loss * cls_loss_weight,
            'reg_xytl_loss': reg_xytl_loss * xyt_loss_weight,
            'seg_loss': seg_loss * seg_loss_weight,
            'iou_loss': iou_loss

        }

        return return_value


==> supp/code/DiffusionLane/unlanedet/model/CLRerNet/lane_iou.py <==
import torch
from ..CLRNet import CLRNetIoULoss

class LaneIoULoss(CLRNetIoULoss):
    def __init__(self, loss_weight=1.0, lane_width=7.5 / 800, img_h=320, img_w=1640):
        """
        LaneIoU loss employed in CLRerNet.
        Args:
            weight (float): loss weight.
            lane_width (float): half virtual lane width.
        """
        super(LaneIoULoss, self).__init__(loss_weight, lane_width)
        self.max_dx = 1e4
        self.img_h = img_h
        self.img_w = img_w

    def _calc_lane_width(self, pred, target):
        """
        Calculate the LaneIoU value between predictions and targets
        Args:
            pred: lane predictions, shape: (Nl, Nr), relative coordinate.
            target: ground truth, shape: (Nl, Nr), relative coordinate.
        Returns:
            torch.Tensor: virtual lane half-widths for prediction at pre-defined rows, shape (Nl, Nr).
            torch.Tensor: virtual lane half-widths for GT at pre-defined rows, shape (Nl, Nr).
        Nl: number of lanes, Nr: number of rows.
        """
        n_strips = pred.shape[1] - 1
        dy = self.img_h / n_strips * 2  # two horizontal grids
        _pred = pred.clone().detach()
        pred_dx = (
            _pred[:, 2:] - _pred[:, :-2]
        ) * self.img_w  # pred x difference across two horizontal grids
        pred_width = self.lane_width * torch.sqrt(pred_dx.pow(2) + dy**2) / dy
        pred_width = torch.cat(
            [pred_width[:, 0:1], pred_width, pred_width[:, -1:]], dim=1
        )
        target_dx = (target[:, 2:] - target[:, :-2]) * self.img_w
        target_dx[torch.abs(target_dx) > self.max_dx] = 0
        target_width = self.lane_width * torch.sqrt(target_dx.pow(2) + dy**2) / dy
        target_width = torch.cat(
            [target_width[:, 0:1], target_width, target_width[:, -1:]], dim=1
        )

        return pred_width, target_width

    def forward(self, pred, target):
        assert (
            pred.shape == target.shape
        ), "prediction and target must have the same shape!"
        pred_width, target_width = self._calc_lane_width(pred, target)
        iou = self.calc_iou(pred, target, pred_width, target_width)
        return (1 - iou).mean() * self.loss_weight

# Class implementation of LineIoU cost
class CLRNetIoUCost:
    def __init__(self, weight=1.0, lane_width=15 / 800):
        """
        LineIoU cost employed in CLRNet.
        Adapted from:
        https://github.com/Turoad/CLRNet/blob/main/clrnet/models/losses/lineiou_loss.py
        Args:
            weight (float): cost weight.
            lane_width (float): half virtual lane width.
        """
        self.weight = weight
        self.lane_width = lane_width

    def _calc_over_union(self, pred, target, pred_width, target_width):
        """
        Calculate the line iou value between predictions and targets
        Args:
            pred: lane predictions, shape: (Nlp, Nr), relative coordinate
            target: ground truth, shape: (Nlt, Nr), relative coordinate
            pred_width (torch.Tensor): virtual lane half-widths for prediction at pre-defined rows, shape (Nl, Nr).
            target_width (torch.Tensor): virtual lane half-widths for GT at pre-defined rows, shape (Nl, Nr).
        Returns:
            torch.Tensor: calculated overlap, shape (Nlp, Nlt, Nr).
            torch.Tensor: calculated union, shape (Nlp, Nlt, Nr).
        Nlp, Nlt: number of prediction and target lanes, Nr: number of rows.
        """
        px1 = pred - pred_width
        px2 = pred + pred_width
        tx1 = target - target_width
        tx2 = target + target_width

        ovr = torch.min(px2[:, None, :], tx2[None, ...]) - torch.max(
            px1[:, None, :], tx1[None, ...]
        )
        union = torch.max(px2[:, None, :], tx2[None, ...]) - torch.min(
            px1[:, None, :], tx1[None, ...]
        )
        return ovr, union

    def __call__(self, pred, target):
        """
        Calculate the line iou value between predictions and targets
        Args:
            pred: lane predictions, shape: (Nlp, Nr), relative coordinate
            target: ground truth, shape: (Nlt, Nr), relative coordinate
        Returns:
            torch.Tensor: calculated IoU matrix, shape (Nlp, Nlt)
        Nlp, Nlt: number of prediction and target lanes, Nr: number of rows.
        """
        ovr, union = self._calc_over_union(
            pred, target, self.lane_width, self.lane_width
        )
        num_pred = pred.shape[0]
        invalid_mask = target.repeat(num_pred, 1, 1)
        invalid_masks = (invalid_mask < 0) | (invalid_mask >= 1.0)
        ovr[invalid_masks] = 0.0
        union[invalid_masks] = 0.0
        iou = ovr.sum(dim=-1) / (union.sum(dim=-1) + 1e-9)
        return iou * self.weight

class LaneIoUCost(CLRNetIoUCost, LaneIoULoss):
    def __init__(
        self,
        weight=1.0,
        lane_width=7.5 / 800,
        img_h=320,
        img_w=1640,
        use_pred_start_end=False,
        use_giou=True,
    ):
        """
        Angle- and length-aware LaneIoU employed in CLRerNet.
        Args:
            weight (float): cost weight.
            lane_width (float): half virtual lane width.
            use_pred_start_end (bool): apply the lane range (in horizon indices) for pred lanes
            use_giou (bool): GIoU-style calculation that allow negative overlap
               when the lanes are separated
        """
        super(LaneIoUCost, self).__init__(weight, lane_width)
        self.use_pred_start_end = use_pred_start_end
        self.use_giou = use_giou
        self.max_dx = 1e4
        self.img_h = img_h
        self.img_w = img_w

    @staticmethod
    def _set_invalid_with_start_end(
        pred, target, ovr, union, start, end, pred_width, target_width
    ):
        """Set invalid rows for predictions and targets and modify overlaps and unions,
        with using start and end points of prediction lanes.

        Args:
            pred: lane predictions, shape: (Nlp, Nr), relative coordinate
            target: ground truth, shape: (Nlt, Nr), relative coordinate
            ovr (torch.Tensor): calculated overlap, shape (Nlp, Nlt, Nr).
            union (torch.Tensor): calculated union, shape (Nlp, Nlt, Nr).
            start (torch.Tensor): start row indices of predictions, shape (Nlp).
            end (torch.Tensor): end row indices of predictions, shape (Nlp).
            pred_width (torch.Tensor): virtual lane half-widths for prediction at pre-defined rows, shape (Nlp, Nr).
            target_width (torch.Tensor): virtual lane half-widths for GT at pre-defined rows, shape (Nlt, Nr).

        Returns:
            torch.Tensor: calculated overlap, shape (Nlp, Nlt, Nr).
            torch.Tensor: calculated union, shape (Nlp, Nlt, Nr).
        Nlp, Nlt: number of prediction and target lanes, Nr: number of rows.
        """
        num_gt = target.shape[0]
        pred_mask = pred.repeat(num_gt, 1, 1).permute(1, 0, 2)
        invalid_mask_pred = (pred_mask < 0) | (pred_mask >= 1.0)
        target_mask = target.repeat(pred.shape[0], 1, 1)
        invalid_mask_gt = (target_mask < 0) | (target_mask >= 1.0)

        # set invalid-pred region using start and end
        assert start is not None and end is not None
        yind = torch.ones_like(invalid_mask_pred) * torch.arange(
            0, pred.shape[-1]
        ).float().to(pred.device)
        h = pred.shape[-1] - 1
        start_idx = (start * h).long().view(-1, 1, 1)
        end_idx = (end * h).long().view(-1, 1, 1)
        invalid_mask_pred = invalid_mask_pred | (yind < start_idx) | (yind >= end_idx)

        # set ovr and union to zero at horizon lines where either pred or gt is missing
        invalid_mask_pred_gt = invalid_mask_pred | invalid_mask_gt
        ovr[invalid_mask_pred_gt] = 0
        union[invalid_mask_pred_gt] = 0

        # calculate virtual unions for pred-only or target-only horizon lines
        union_sep_target = target_width.repeat(pred.shape[0], 1, 1) * 2
        union_sep_pred = pred_width.repeat(num_gt, 1, 1).permute(1, 0, 2) * 2
        union[invalid_mask_pred_gt & ~invalid_mask_pred] += union_sep_pred[
            invalid_mask_pred_gt & ~invalid_mask_pred
        ]
        union[invalid_mask_pred_gt & ~invalid_mask_gt] += union_sep_target[
            invalid_mask_pred_gt & ~invalid_mask_gt
        ]
        return ovr, union

    @staticmethod
    def _set_invalid_without_start_end(pred, target, ovr, union):
        """Set invalid rows for predictions and targets and modify overlaps and unions,
        without using start and end points of prediction lanes.

        Args:
            pred: lane predictions, shape: (Nlp, Nr), relative coordinate
            target: ground truth, shape: (Nlt, Nr), relative coordinate
            ovr (torch.Tensor): calculated overlap, shape (Nlp, Nlt, Nr).
            union (torch.Tensor): calculated union, shape (Nlp, Nlt, Nr).

        Returns:
            torch.Tensor: calculated overlap, shape (Nlp, Nlt, Nr).
            torch.Tensor: calculated union, shape (Nlp, Nlt, Nr).
        Nlp, Nlt: number of prediction and target lanes, Nr: number of rows.
        """
        target_mask = target.repeat(pred.shape[0], 1, 1)
        invalid_mask_gt = (target_mask < 0) | (target_mask >= 1.0)
        ovr[invalid_mask_gt] = 0.0
        union[invalid_mask_gt] = 0.0
        return ovr, union

    def __call__(self, pred, target, start=None, end=None):
        """
        Calculate the line iou value between predictions and targets
        Args:
            pred: lane predictions, shape: (Nlp, Nr), relative coordinate.
            target: ground truth, shape: (Nlt, Nr), relative coordinate.
        Returns:
            torch.Tensor: calculated IoU matrix, shape (Nlp, Nlt)
        Nlp, Nlt: number of prediction and target lanes, Nr: number of rows.
        """
        pred_width, target_width = self._calc_lane_width(pred, target)
        ovr, union = self._calc_over_union(pred, target, pred_width, target_width)
        if self.use_pred_start_end is True:
            ovr, union = self._set_invalid_with_start_end(
                pred, target, ovr, union, start, end, pred_width, target_width
            )
        else:
            ovr, union = self._set_invalid_without_start_end(pred, target, ovr, union)
        iou = ovr.sum(dim=-1) / (union.sum(dim=-1) + 1e-9)
        return iou * self.weight

==> supp/code/DiffusionLane/unlanedet/model/CondlaneNet/__init__.py <==
from .head import CondLaneHead,CtnetHead
from .detector import CondLaneNet

==> supp/code/DiffusionLane/unlanedet/model/CondlaneNet/detector.py <==
from ..module import Detector

class CondLaneNet(Detector):
    def __init__(self, backbone=None, aggregator=None, neck=None, head=None):
        super().__init__(backbone, aggregator, neck, head)
    
    def get_lanes(self, output):
        return super().get_lanes(output)
    
    def forward(self, batch):
        return super().forward(batch)


==> supp/code/DiffusionLane/unlanedet/model/CondlaneNet/head.py <==
import copy
import numpy as np
import math
import random
import torch
from torch import nn
import torch.nn.functional as F

from ..module.core.lane import Lane
from ...layers import Conv2d,get_norm,Activation

torch.autograd.set_detect_anomaly(True)

def compute_locations2(shape, device):
    pos = torch.arange(
        0, shape[-1], step=1, dtype=torch.float32, device=device)
    pos = pos.reshape((1, 1, 1, -1))
    pos = pos.repeat(shape[0], shape[1], shape[2], 1)
    return pos

def _neg_loss(pred, gt, channel_weights=None):
    ''' Modified focal loss. Exactly the same as CornerNet.
      Runs faster and costs a little bit more memory
      Arguments:
      pred (batch x c x h x w)
      gt_regr (batch x c x h x w)
    '''
    pos_inds = gt.eq(1).float()
    neg_inds = gt.lt(1).float()

    neg_weights = torch.pow(1 - gt, 4)

    loss = 0

    pos_loss = torch.log(pred) * torch.pow(1 - pred, 2) * pos_inds
    neg_loss = torch.log(1 - pred) * torch.pow(pred,
                                               2) * neg_weights * neg_inds

    num_pos = pos_inds.float().sum()
    if channel_weights is None:
        pos_loss = pos_loss.sum()
        neg_loss = neg_loss.sum()
    else:
        pos_loss_sum = 0
        neg_loss_sum = 0
        for i in range(len(channel_weights)):
            p = pos_loss[:, i, :, :].sum() * channel_weights[i]
            n = neg_loss[:, i, :, :].sum() * channel_weights[i]
            pos_loss_sum += p
            neg_loss_sum += n
        pos_loss = pos_loss_sum
        neg_loss = neg_loss_sum
    if num_pos > 2:
        loss = loss - (pos_loss + neg_loss) / num_pos
    else:
        loss = loss - (pos_loss + neg_loss) / 256
        loss = torch.tensor(0, dtype=torch.float32).to(pred.device)
    return loss


class CondaFocalLoss(nn.Module):
    '''nn.Module warpper for focal loss'''

    def __init__(self):
        super().__init__()
        self.neg_loss = _neg_loss

    def forward(self, out, target, weights_list=None):
        return self.neg_loss(out, target, weights_list)
    
class RegL1KpLoss(nn.Module):

    def __init__(self):
        super(RegL1KpLoss, self).__init__()

    def forward(self, output, target, mask):
#        import pdb;pdb.set_trace()
        loss = F.l1_loss(output * mask, target * mask, reduction='sum')
        mask = mask.bool().float()
        loss = loss / (mask.sum() + 1e-4)
        return loss
    
class CondLaneLoss(nn.Module):

    def __init__(self, weights, num_lane_cls):
        """
        Args:
            weights is a dict which sets the weight of the loss
            eg. {hm_weight: 1, kp_weight: 1, ins_weight: 1}
        """
        super(CondLaneLoss, self).__init__()
        self.crit = CondaFocalLoss()
        self.crit_kp = RegL1KpLoss()
        self.crit_ce = nn.CrossEntropyLoss()

        hm_weight = 1.
        kps_weight = 0.4
        row_weight = 1.0
        range_weight = 1.0

        self.hm_weight = weights[
            'hm_weight'] if 'hm_weight' in weights else hm_weight
        self.kps_weight = weights[
            'kps_weight'] if 'kps_weight' in weights else kps_weight
        self.row_weight = weights[
            'row_weight'] if 'row_weight' in weights else row_weight
        self.range_weight = weights[
            'range_weight'] if 'range_weight' in weights else range_weight

    def forward(self, output, meta, **kwargs):
        hm, kps, mask, lane_range = output[:4]
        hm_loss, kps_loss, row_loss, range_loss = 0, 0, 0, 0
        hm = torch.clamp(hm.sigmoid_(), min=1e-4, max=1 - 1e-4)

        if self.hm_weight > 0:
            hm_loss += self.crit(hm, kwargs['gt_hm'])

        if self.kps_weight > 0:
            kps_loss += self.crit_kp(kps, kwargs['gt_reg'],
                                     kwargs['gt_reg_mask'])

        if self.row_weight > 0:
            mask_softmax = F.softmax(mask, dim=3)
            pos = compute_locations2(
                mask_softmax.size(), device=mask_softmax.device)
            row_pos = torch.sum(pos * mask_softmax, dim=3) + 0.5
            #print(row_pos*kwargs['gt_row_masks'], kwargs['gt_rows']*kwargs['gt_row_masks'])
            row_loss += self.crit_kp(row_pos, kwargs['gt_rows'],
                                     kwargs['gt_row_masks'])
            #print(row_loss)

        if self.range_weight > 0:
            range_loss = self.crit_ce(lane_range, kwargs['gt_ranges'])

        # Only non-zero losses are valid, otherwise multi-GPU training will report an error
        losses = {}
        loss = 0.
        if self.hm_weight:
            losses['hm_loss'] = self.hm_weight * hm_loss
        if self.kps_weight:
            losses['kps_loss'] = self.kps_weight * kps_loss
        if self.row_weight > 0:
            losses['row_loss'] = self.row_weight * row_loss
        if self.range_weight > 0:
            losses['range_loss'] = self.range_weight * range_loss

#        for key, value in losses.items():
#            loss += value
#        losses['loss'] = loss
        return losses

def adjust_result(lanes, crop_bbox, img_shape, tgt_shape=(590, 1640)):

    def in_range(pt, img_shape):
        if pt[0] >= 0 and pt[0] < img_shape[1] and pt[1] >= 0 and pt[
                1] <= img_shape[0]:
            return True
        else:
            return False

    left, top, right, bot = crop_bbox
    h_img, w_img = img_shape[:2]
    crop_width = right - left
    crop_height = bot - top
    ratio_x = crop_width / w_img
    ratio_y = crop_height / h_img
    offset_x = (tgt_shape[1] - crop_width) / 2
    offset_y = top

    results = []
    if lanes is not None:
        for key in range(len(lanes)):
            pts = []
            for pt in lanes[key]['points']:
                pt[0] = float(pt[0] * ratio_x + offset_x)
                pt[1] = float(pt[1] * ratio_y + offset_y)
                pts.append(pt)
            if len(pts) > 1:
                results.append(pts)
    return results

class CondLanePostProcessor(object):

    def __init__(self,
                 mask_size,
                 hm_thr=0.5,
                 min_points=5,
                 hm_downscale=16,
                 mask_downscale=8,
                 use_offset=True,
                 **kwargs):
        self.hm_thr = hm_thr
        self.min_points = min_points
        self.hm_downscale = hm_downscale
        self.mask_downscale = mask_downscale
        self.use_offset = use_offset
        self.horizontal_id = [5]

        self.nms_groups = [[1]]
        if 'nms_thr' in kwargs:
            self.nms_thr = kwargs['nms_thr']
        else:
            self.nms_thr = 3
        self.pos = self.compute_locations(
            mask_size, device='cuda:0').repeat(100, 1, 1)

    def nms_seeds_tiny(self, seeds, thr):

        def cal_dis(p1, p2):
            return math.sqrt((p1[0] - p2[0])**2 + (p1[1] - p2[1])**2)

        def search_groups(coord, groups, thr):
            for idx_group, group in enumerate(groups):
                for group_point in group:
                    group_point_coord = group_point[1]
                    if cal_dis(coord, group_point_coord) <= thr:
                        return idx_group
            return -1

        def choose_highest_score(group):
            highest_score = -1
            highest_idx = -1
            for idx, _, score in group:
                if score > highest_score:
                    highest_idx = idx
            return highest_idx

        def update_coords(points_info, thr=4):
            groups = []
            keep_idx = []
            for idx, (coord, score) in enumerate(points_info):
                idx_group = search_groups(coord, groups, thr)
                if idx_group < 0:
                    groups.append([(idx, coord, score)])
                else:
                    groups[idx_group].append((idx, coord, score))
            for group in groups:
                choose_idx = choose_highest_score(group)
                if choose_idx >= 0:
                    keep_idx.append(choose_idx)
            return keep_idx

        points = [(item['coord'], item['score']) for item in seeds]
        keep_idxes = update_coords(points, thr=thr)
        update_seeds = [seeds[idx] for idx in keep_idxes]
        return update_seeds

    def compute_locations(self, shape, device):
        pos = torch.arange(
            0, shape[-1], step=1, dtype=torch.float32, device=device)
        pos = pos.reshape((1, 1, -1))
        pos = pos.repeat(shape[0], shape[1], 1)
        return pos

    def lane_post_process_all(self, masks, regs, scores, ranges, downscale,
                              seeds):

        def get_range(ranges):
            max_rows = ranges.shape[1]
            lane_ends = []
            for idx, lane_range in enumerate(ranges):
                min_idx = max_idx = None
                for row_idx, valid in enumerate(lane_range):
                    if valid:
                        min_idx = row_idx - 1
                        break
                for row_idx, valid in enumerate(lane_range[::-1]):
                    if valid:
                        max_idx = len(lane_range) - row_idx
                        break
                if max_idx is not None:
                    max_idx = min(max_rows - 1, max_idx)
                if min_idx is not None:
                    min_idx = max(0, min_idx)
                lane_ends.append([min_idx, max_idx])
            return lane_ends

        lanes = []
        num_ins = masks.size()[0]
        mask_softmax = F.softmax(masks, dim=-1)
        row_pos = torch.sum(
            self.pos[:num_ins] * mask_softmax,
            dim=2).detach().cpu().numpy().astype(np.int32)
        # row_pos = torch.argmax(masks, -1).detach().cpu().numpy()
        ranges = torch.argmax(ranges, 1).detach().cpu().numpy()
        lane_ends = get_range(ranges)
        regs = regs.detach().cpu().numpy()
        num_lanes, height, width = masks.shape
        # with Timer("post process time: %f"):

        for lane_idx in range(num_lanes):
            if lane_ends[lane_idx][0] is None or lane_ends[lane_idx][1] is None:
                continue
            selected_ys = np.arange(lane_ends[lane_idx][0],
                                    lane_ends[lane_idx][1] + 1)
            selected_col_idx = row_pos[lane_idx, :]
            selected_xs = selected_col_idx[selected_ys]
            if self.use_offset:
                selected_regs = regs[lane_idx, selected_ys, selected_xs]
            else:
                selected_regs = 0.5
            selected_xs = np.expand_dims(selected_xs, 1)
            selected_ys = np.expand_dims(selected_ys, 1)
            points = np.concatenate((selected_xs, selected_ys),
                                    1).astype(np.float32)
            points[:, 0] = points[:, 0] + selected_regs
            points *= downscale

            if len(points) > 1:
                lanes.append(
                    dict(
                        id_class=1,
                        points=points,
                        score=scores[lane_idx],
                        seed=seeds[lane_idx]))
        return lanes

    def collect_seeds(self, seeds):
        masks = []
        regs = []
        scores = []
        ranges = []
        for seed in seeds:
            masks.append(seed['mask'])
            regs.append(seed['reg'])
            scores.append(seed['score'])
            ranges.append(seed['range'])
        if len(masks) > 0:
            masks = torch.cat(masks, 0)
            regs = torch.cat(regs, 0)
            ranges = torch.cat(ranges, 0)
            return masks, regs, scores, ranges
        else:
            return None

    def extend_line(self, line, dis=100):
        extended = copy.deepcopy(line)
        start = line[-2]
        end = line[-1]
        dx = end[0] - start[0]
        dy = end[1] - start[1]
        norm = math.sqrt(dx**2 + dy**2)
        dx = dx / norm
        dy = dy / norm
        extend_point = [start[0] + dx * dis, start[1] + dy * dis]
        extended.append(extend_point)
        return extended

    def __call__(self, output, downscale):
        lanes = []
        # with Timer("Elapsed time in tiny nms: %f"):
        seeds = self.nms_seeds_tiny(output, self.nms_thr)
        if len(seeds) == 0:
            return [], seeds
        collection = self.collect_seeds(seeds)
        if collection is None:
            return [], seeds
        masks, regs, scores, ranges = collection
        lanes = self.lane_post_process_all(masks, regs, scores, ranges,
                                           downscale, seeds)
        return lanes, seeds
    
def fill_fc_weights(layers):
    for m in layers.modules():
        if isinstance(m, nn.Conv2d):
            if m.bias is not None:
                nn.init.constant_(m.bias, 0)

def fill_up_weights(up):
    w = up.weight.data
    f = math.ceil(w.size(2) / 2)
    c = (2 * f - 1 - f % 2) / (2. * f)
    for i in range(w.size(2)):
        for j in range(w.size(3)):
            w[0, 0, i, j] = \
                (1 - math.fabs(i / f - c)) * (1 - math.fabs(j / f - c))
    for c in range(1, w.size(0)):
        w[c, 0, :, :] = w[0, 0, :, :]

class CtnetHead(nn.Module):
    def __init__(self, heads, channels_in, train_cfg=None, test_cfg=None, down_ratio=4, final_kernel=1, head_conv=256, branch_layers=0):
        super(CtnetHead, self).__init__()
        
        self.heads = heads
        for head in self.heads:
            classes = self.heads[head]
            if head_conv > 0:
              fc = nn.Sequential(
                  nn.Conv2d(channels_in, head_conv,
                    kernel_size=3, padding=1, bias=True),
                  nn.ReLU(),
                  nn.Conv2d(head_conv, classes,
                    kernel_size=final_kernel, stride=1,
                    padding=final_kernel // 2, bias=True))
              if 'hm' in head:
                fc[-1].bias.data.fill_(-2.19)
              else:
                fill_fc_weights(fc)
            else:
              fc = nn.Conv2d(channels_in, classes,
                  kernel_size=final_kernel, stride=1,
                  padding=final_kernel // 2, bias=True)
              if 'hm' in head:
                fc.bias.data.fill_(-2.19)
              else:
                fill_fc_weights(fc)
            self.__setattr__(head, fc)

    def forward(self, x, **kwargs):
        if isinstance(x, list) or isinstance(x, tuple):
            x = x[0]
        z = {}
        for head in self.heads:
#            import pdb;pdb.set_trace()
            z[head] = self.__getattr__(head)(x)
        return z
    
    def init_weights(self):
        # ctnet_head will init weights during building
        pass

def parse_dynamic_params(params,
                         channels,
                         weight_nums,
                         bias_nums,
                         out_channels=1,
                         mask=True):
    assert params.dim() == 2
    assert len(weight_nums) == len(bias_nums)
    assert params.size(1) == sum(weight_nums) + sum(bias_nums)
    # params: (num_ins x n_param)

    num_insts = params.size(0)
    num_layers = len(weight_nums)

    params_splits = list(
        torch.split_with_sizes(params, weight_nums + bias_nums, dim=1))

    weight_splits = params_splits[:num_layers]
    bias_splits = params_splits[num_layers:]
    if mask:
        bias_splits[-1] = bias_splits[-1] - 2.19

    for l in range(num_layers):
        if l < num_layers - 1:
            # out_channels x in_channels x 1 x 1
            weight_splits[l] = weight_splits[l].reshape(
                num_insts * channels, -1, 1, 1)
            bias_splits[l] = bias_splits[l].reshape(num_insts * channels)
        else:
            # out_channels x in_channels x 1 x 1
            weight_splits[l] = weight_splits[l].reshape(
                num_insts * out_channels, -1, 1, 1)
            bias_splits[l] = bias_splits[l].reshape(num_insts * out_channels)

    return weight_splits, bias_splits

def compute_locations(h, w, stride, device):
    shifts_x = torch.arange(
        0, w * stride, step=stride, dtype=torch.float32, device=device)
    shifts_y = torch.arange(
        0, h * stride, step=stride, dtype=torch.float32, device=device)
    shift_y, shift_x = torch.meshgrid(shifts_y, shifts_x)
    shift_x = shift_x.reshape(-1)
    shift_y = shift_y.reshape(-1)
    locations = torch.stack((shift_x, shift_y), dim=1) + stride // 2
    return locations

def compute_locations2(shape, device):
    pos = torch.arange(
        0, shape[-1], step=1, dtype=torch.float32, device=device)
    pos = pos.reshape((1, 1, 1, -1))
    pos = pos.repeat(shape[0], shape[1], shape[2], 1)
    return pos


class DynamicMaskHead(nn.Module):

    def __init__(self,
                 num_layers,
                 channels,
                 in_channels,
                 mask_out_stride,
                 weight_nums,
                 bias_nums,
                 disable_coords=False,
                 shape=(160, 256),
                 out_channels=1,
                 compute_locations_pre=True,
                 location_configs=None):
        super(DynamicMaskHead, self).__init__()
        self.num_layers = num_layers
        self.channels = channels
        self.in_channels = in_channels
        self.mask_out_stride = mask_out_stride
        self.disable_coords = disable_coords

        self.weight_nums = weight_nums
        self.bias_nums = bias_nums
        self.num_gen_params = sum(weight_nums) + sum(bias_nums)
        self.out_channels = out_channels
        self.compute_locations_pre = compute_locations_pre
        self.location_configs = location_configs

        if compute_locations_pre and location_configs is not None:
            N, _, H, W = location_configs['size']
            device = location_configs['device']
            locations = compute_locations(H, W, stride=1, device='cpu')

            locations = locations.unsqueeze(0).permute(
                0, 2, 1).contiguous().float().view(1, 2, H, W)
            locations[:0, :, :] /= H
            locations[:1, :, :] /= W
            locations = locations.repeat(N, 1, 1, 1)
            self.locations = locations.to(device)

    def forward(self, x, mask_head_params, num_ins, idx=0, is_mask=True):

        N, _, H, W = x.size()
        if not self.disable_coords:
            if self.compute_locations_pre and self.location_configs is not None:
                if self.locations.shape[0] != N:
                    locations = self.locations.to(x.device)[idx].unsqueeze(0)
                else:
                    locations = self.locations.to(x.device)
            else:
                locations = compute_locations(
                    x.size(2), x.size(3), stride=1, device='cpu')
                locations = locations.unsqueeze(0).permute(
                    0, 2, 1).contiguous().float().view(1, 2, H, W)
                locations[:0, :, :] /= H
                locations[:1, :, :] /= W
                locations = locations.repeat(N, 1, 1, 1)
                locations = locations.to(x.device)

            #relative_coords = relative_coords.to(dtype=mask_feats.dtype)
            x = torch.cat([locations, x], dim=1)
        mask_head_inputs = []
        for idx in range(N):
            mask_head_inputs.append(x[idx:idx + 1, ...].repeat(
                1, num_ins[idx], 1, 1))
        mask_head_inputs = torch.cat(mask_head_inputs, 1)
        num_insts = sum(num_ins)
        mask_head_inputs = mask_head_inputs.reshape(1, -1, H, W)
        weights, biases = parse_dynamic_params(
            mask_head_params,
            self.channels,
            self.weight_nums,
            self.bias_nums,
            out_channels=self.out_channels,
            mask=is_mask)
        mask_logits = self.mask_heads_forward(mask_head_inputs, weights,
                                              biases, num_insts)
        mask_logits = mask_logits.view(1, -1, H, W)
        return mask_logits

    def mask_heads_forward(self, features, weights, biases, num_insts):
        '''
        :param features
        :param weights: [w0, w1, ...]
        :param bias: [b0, b1, ...]
        :return:
        '''
        assert features.dim() == 4
        n_layers = len(weights)
        x = features
        for i, (w, b) in enumerate(zip(weights, biases)):
            x = F.conv2d(x, w, bias=b, stride=1, padding=0, groups=num_insts)
            if i < n_layers - 1:
                x = F.relu(x)
        return x

class MLP(nn.Module):
    """ Very simple multi-layer perceptron (also called FFN)"""

    def __init__(self, input_dim, hidden_dim, output_dim, num_layers):
        super().__init__()
        self.num_layers = num_layers
        h = [hidden_dim] * (num_layers - 1)
        self.layers = nn.ModuleList(
            nn.Conv1d(n, k, 1)
            for n, k in zip([input_dim] + h, h + [output_dim]))

    def forward(self, x):
        for i, layer in enumerate(self.layers):
            x = F.relu(layer(x)) if i < self.num_layers - 1 else layer(x)
        return x
    
class CondLaneHead(nn.Module):

    def __init__(self,
                 heads,
                 in_channels,
                 num_classes,
                 head_channels=64,
                 head_layers=1,
                 disable_coords=False,
                 branch_in_channels=288,
                 branch_channels=64,
                 branch_out_channels=64,
                 reg_branch_channels=32,
                 branch_num_conv=1,
                 norm_cfg="BN",
                 hm_idx=-1,
                 mask_idx=0,
                 compute_locations_pre=True,
                 location_configs=None,
                 mask_norm_act=True,
                 regression=True,
                 train_cfg=None,
                 test_cfg=None,
		         cfg=None):
        super(CondLaneHead, self).__init__()
        self.cfg = cfg
        self.num_classes = num_classes
        self.hm_idx = hm_idx
        self.mask_idx = mask_idx
        self.regression = regression
        if mask_norm_act:
            final_norm_cfg = "BN"
            final_act_cfg = "relu"
        else:
            final_norm_cfg = None
            final_act_cfg = None
        # mask branch
        mask_branch = []
        mask_branch.append(
            Conv2d(
                sum(in_channels),
                branch_channels,
                kernel_size=3,
                padding=1,
                norm=get_norm(norm=norm_cfg,out_channels=branch_channels)))
        for i in range(branch_num_conv):
            mask_branch.append(
                Conv2d(
                    branch_channels,
                    branch_channels,
                    kernel_size=3,
                    padding=1,
                    norm=get_norm(norm=norm_cfg,out_channels=branch_channels)))
        mask_branch.append(
            Conv2d(
                branch_channels,
                branch_out_channels,
                kernel_size=3,
                padding=1,
                norm=get_norm(norm=norm_cfg,out_channels=branch_out_channels),
                activation=Activation(final_act_cfg)))
        self.add_module('mask_branch', nn.Sequential(*mask_branch))

        self.mask_weight_nums, self.mask_bias_nums = self.cal_num_params(
            head_layers, disable_coords, head_channels, out_channels=1)

        # print('mask: ', self.mask_weight_nums, self.mask_bias_nums) # 66 1

        self.num_mask_params = sum(self.mask_weight_nums) + sum(
            self.mask_bias_nums)

        self.reg_weight_nums, self.reg_bias_nums = self.cal_num_params(
            head_layers, disable_coords, head_channels, out_channels=1)
        # print('reg: ', self.reg_weight_nums, self.reg_bias_nums) # 66 1

        self.num_reg_params = sum(self.reg_weight_nums) + sum(
            self.reg_bias_nums)
        if self.regression:
            self.num_gen_params = self.num_mask_params + self.num_reg_params
        else:
            self.num_gen_params = self.num_mask_params
            self.num_reg_params = 0

        self.mask_head = DynamicMaskHead(
            head_layers,
            branch_out_channels,
            branch_out_channels,
            1,
            self.mask_weight_nums,
            self.mask_bias_nums,
            disable_coords=False,
            compute_locations_pre=compute_locations_pre,
            location_configs=location_configs)
        if self.regression:
            self.reg_head = DynamicMaskHead(
                head_layers,
                branch_out_channels,
                branch_out_channels,
                1,
                self.reg_weight_nums,
                self.reg_bias_nums,
                disable_coords=False,
                out_channels=1,
                compute_locations_pre=compute_locations_pre,
                location_configs=location_configs)
        if 'params' not in heads:
            heads['params'] = num_classes * (
                self.num_mask_params + self.num_reg_params)

        self.ctnet_head = CtnetHead(
            heads,
            channels_in=branch_in_channels,
            final_kernel=1,
            # head_conv=64,)
            head_conv=branch_in_channels)

        self.feat_width = location_configs['size'][-1]
        self.mlp = MLP(self.feat_width, 64, 2, 2)

        self.post_process = CondLanePostProcessor(
                mask_size=self.cfg.mask_size, hm_thr=0.5, use_offset=True,
                nms_thr=4)

        self.loss_impl = CondLaneLoss(cfg.loss_weights, 1)
    
    def loss(self, output, batch):
        img_metas = batch['img_metas']
        batch.pop('meta')
        return self.loss_impl(output, img_metas, **batch)


    def cal_num_params(self,
                       num_layers,
                       disable_coords,
                       channels,
                       out_channels=1):
        weight_nums, bias_nums = [], []
        for l in range(num_layers):
            if l == num_layers - 1:
                if num_layers == 1:
                    weight_nums.append((channels + 2) * out_channels)
                else:
                    weight_nums.append(channels * out_channels)
                bias_nums.append(out_channels)
            elif l == 0:
                if not disable_coords:
                    weight_nums.append((channels + 2) * channels)
                else:
                    weight_nums.append(channels * channels)
                bias_nums.append(channels)

            else:
                weight_nums.append(channels * channels)
                bias_nums.append(channels)
        return weight_nums, bias_nums

    def parse_gt(self, gts, device):
        reg = (torch.from_numpy(gts['reg']).to(device)).unsqueeze(0)
        reg_mask = (torch.from_numpy(gts['reg_mask']).to(device)).unsqueeze(0)
        row = (torch.from_numpy(
            gts['row']).to(device)).unsqueeze(0).unsqueeze(0)
        row_mask = (torch.from_numpy(
            gts['row_mask']).to(device)).unsqueeze(0).unsqueeze(0)
        if 'range' in gts:
            lane_range = torch.from_numpy(gts['range']).to(device) # new add: squeeze 
            #lane_range = (gts['range']).to(device).squeeze(0) # new add: squeeze 
        else:
            lane_range = torch.zeros((1, mask.shape[-2]),
                                     dtype=torch.int64).to(device)
        return reg, reg_mask, row, row_mask, lane_range

    def parse_pos(self, gt_masks, hm_shape, device, mask_shape=None):
        b = len(gt_masks)
        n = self.num_classes
        hm_h, hm_w = hm_shape[:2]
        if mask_shape is None:
            mask_h, mask_w = hm_shape[:2]
        else:
            mask_h, mask_w = mask_shape[:2]
        poses = []
        regs = []
        reg_masks = []
        rows = []
        row_masks = []
        lane_ranges = []
        labels = []
        num_ins = []
        for idx, m_img in enumerate(gt_masks):
            num = 0
            for m in m_img:
                gts = self.parse_gt(m, device=device)
                reg, reg_mask, row, row_mask, lane_range = gts
                label = m['label']
                num += len(m['points'])
                for p in m['points']:
                    pos = idx * n * hm_h * hm_w + label * hm_h * hm_w + p[
                        1] * hm_w + p[0]
                    poses.append(pos)
                for i in range(len(m['points'])):
                    labels.append(label)
                    regs.append(reg)
                    reg_masks.append(reg_mask)
                    rows.append(row)
                    row_masks.append(row_mask)
                    lane_ranges.append(lane_range)

            if num == 0:
                reg = torch.zeros((1, 1, mask_h, mask_w)).to(device)
                reg_mask = torch.zeros((1, 1, mask_h, mask_w)).to(device)
                row = torch.zeros((1, 1, mask_h)).to(device)
                row_mask = torch.zeros((1, 1, mask_h)).to(device)
                lane_range = torch.zeros((1, mask_h),
                                         dtype=torch.int64).to(device)
                label = 0
                pos = idx * n * hm_h * hm_w + random.randint(
                    0, n * hm_h * hm_w - 1)
                num = 1
                labels.append(label)
                poses.append(pos)
                regs.append(reg)
                reg_masks.append(reg_mask)
                rows.append(row)
                row_masks.append(row_mask)
                lane_ranges.append(lane_range)

            num_ins.append(num)

        if len(regs) > 0:
            regs = torch.cat(regs, 1)
            reg_masks = torch.cat(reg_masks, 1)
            rows = torch.cat(rows, 1)
            row_masks = torch.cat(row_masks, 1)
            lane_ranges = torch.cat(lane_ranges, 0)

        gts = dict(
            gt_reg=regs,
            gt_reg_mask=reg_masks,
            gt_rows=rows,
            gt_row_masks=row_masks,
            gt_ranges=lane_ranges)

        return poses, labels, num_ins, gts


    def ctdet_decode(self, heat, thr=0.1):

        def _nms(heat, kernel=3):
            pad = (kernel - 1) // 2

            hmax = nn.functional.max_pool2d(
                heat, (kernel, kernel), stride=1, padding=pad)
            keep = (hmax == heat).float()
            return heat * keep

        def _format(heat, inds):
            ret = []
            for y, x, c in zip(inds[0], inds[1], inds[2]):
                id_class = c + 1
                coord = [x, y]
                score = heat[y, x, c]
                ret.append({
                    'coord': coord,
                    'id_class': id_class,
                    'score': score
                })
            return ret

        heat_nms = _nms(heat)
        # print(heat.shape, heat_nms.shape)
        heat_nms = heat_nms.permute(1, 2, 0).detach().cpu().numpy()
        inds = np.where(heat_nms > thr)
        seeds = _format(heat_nms, inds)
        # heat_nms = heat_nms.permute(0, 2, 3, 1).detach().cpu().numpy()
        # inds = np.where(heat_nms > thr)
        # print(len(inds))
        # seeds = _format(heat_nms, inds)
        return seeds

    def forward_train(self, output, batch):
        img_metas = batch['img_metas']
        img_metas = img_metas._data[0]
#        import pdb;pdb.set_trace()
        gt_batch_masks = [m['gt_masks'] for m in img_metas]
        hm_shape = img_metas[0]['hm_shape']
        mask_shape = img_metas[0]['mask_shape']
        inputs = output
        pos, labels, num_ins, gts = self.parse_pos(
            gt_batch_masks, hm_shape, inputs[0].device, mask_shape=mask_shape)
        batch.update(gts)
        
        x_list = list(inputs)
        f_hm = x_list[self.hm_idx]

        f_mask = x_list[self.mask_idx]
        m_batchsize = f_hm.size()[0]

        # f_mask
        z = self.ctnet_head(f_hm)
        hm, params = z['hm'], z['params']
        h_hm, w_hm = hm.size()[2:]
        h_mask, w_mask = f_mask.size()[2:]
        params = params.view(m_batchsize, self.num_classes, -1, h_hm, w_hm)
        mask_branch = self.mask_branch(f_mask)
        reg_branch = mask_branch
        # reg_branch = self.reg_branch(f_mask)
        params = params.permute(0, 1, 3, 4,
                                2).contiguous().view(-1, self.num_gen_params)

        pos_tensor = torch.from_numpy(np.array(pos, dtype=np.float64)).long().to(
            params.device).unsqueeze(1)

        pos_tensor = pos_tensor.expand(-1, self.num_gen_params)
        mask_pos_tensor = pos_tensor[:, :self.num_mask_params]
        reg_pos_tensor = pos_tensor[:, self.num_mask_params:]
        if pos_tensor.size()[0] == 0:
            masks = None
            feat_range = None
        else:
            mask_params = params[:, :self.num_mask_params].gather(
                0, mask_pos_tensor)
            masks = self.mask_head(mask_branch, mask_params, num_ins)
            if self.regression:
                reg_params = params[:, self.num_mask_params:].gather(
                    0, reg_pos_tensor)
                regs = self.reg_head(reg_branch, reg_params, num_ins)
            else:
                regs = masks
            # regs = regs.view(sum(num_ins), 1, h_mask, w_mask)
            feat_range = masks.permute(0, 1, 3,
                                       2).view(sum(num_ins), w_mask, h_mask)
            feat_range = self.mlp(feat_range)
        batch.update(dict(mask_branch=mask_branch, reg_branch=reg_branch))
        return hm, regs, masks, feat_range, [mask_branch, reg_branch]

    def forward_test(
            self,
            inputs,
            hack_seeds=None,
            hm_thr=0.5,
    ):

        def parse_pos(seeds, batchsize, num_classes, h, w, device):
            pos_list = [[p['coord'], p['id_class'] - 1] for p in seeds]
            poses = []
            for p in pos_list:
                [c, r], label = p
                pos = label * h * w + r * w + c
                poses.append(pos)
            poses = torch.from_numpy(np.array(
                poses, np.long)).long().to(device).unsqueeze(1)
            return poses

        # with Timer("Elapsed time in stage1: %f"):  # ignore
        x_list = list(inputs)
        f_hm = x_list[self.hm_idx]
        f_mask = x_list[self.mask_idx]
        m_batchsize = f_hm.size()[0]
        f_deep = f_mask
        m_batchsize = f_deep.size()[0]
        # with Timer("Elapsed time in ctnet_head: %f"):  # 0.3ms
        z = self.ctnet_head(f_hm)
        h_hm, w_hm = f_hm.size()[2:]
        h_mask, w_mask = f_mask.size()[2:]
        hms, params = z['hm'], z['params']
        hms = torch.clamp(hms.sigmoid(), min=1e-4, max=1 - 1e-4)
        params = params.view(m_batchsize, self.num_classes, -1, h_hm, w_hm)
        # with Timer("Elapsed time in two branch: %f"):  # 0.6ms
        mask_branchs = self.mask_branch(f_mask)
        reg_branchs = mask_branchs
        # reg_branch = self.reg_branch(f_mask)
        params = params.permute(0, 1, 3, 4,
                                2).contiguous().view(m_batchsize, -1, self.num_gen_params)

        batch_size, num_classes, h, w = hms.size()
        # with Timer("Elapsed time in ct decode: %f"):  # 0.2ms
        out_seeds, out_hm = [], []
        idx = 0
        for hm, param, mask_branch, reg_branch in zip(hms, params, mask_branchs, reg_branchs):
            mask_branch = mask_branch.unsqueeze(0)
            reg_branch = reg_branch.unsqueeze(0)
            seeds = self.ctdet_decode(hm, thr=hm_thr)
            if hack_seeds is not None:
                seeds = hack_seeds
            # with Timer("Elapsed time in stage2: %f"):  # 0.08ms
            pos_tensor = parse_pos(seeds, batch_size, num_classes, h, w, hm.device)
            pos_tensor = pos_tensor.expand(-1, self.num_gen_params)
            num_ins = [pos_tensor.size()[0]]
            mask_pos_tensor = pos_tensor[:, :self.num_mask_params]
            if self.regression:
                reg_pos_tensor = pos_tensor[:, self.num_mask_params:]
            # with Timer("Elapsed time in stage3: %f"):  # 0.8ms
            if pos_tensor.size()[0] == 0:
                seeds = []
            else:
                mask_params = param[:, :self.num_mask_params].gather(
                    0, mask_pos_tensor)
                # with Timer("Elapsed time in mask_head: %f"):  #0.3ms
                masks = self.mask_head(mask_branch, mask_params, num_ins, idx)
                if self.regression:
                    reg_params = param[:, self.num_mask_params:].gather(
                        0, reg_pos_tensor)
                    # with Timer("Elapsed time in reg_head: %f"):  # 0.25ms
                    regs = self.reg_head(reg_branch, reg_params, num_ins, idx)
                else:
                    regs = masks
                feat_range = masks.permute(0, 1, 3,
                                           2).view(sum(num_ins), w_mask, h_mask)
                feat_range = self.mlp(feat_range)
                for i in range(len(seeds)):
                    seeds[i]['reg'] = regs[0, i:i + 1, :, :]
                    m = masks[0, i:i + 1, :, :]
                    seeds[i]['mask'] = m
                    seeds[i]['range'] = feat_range[i:i + 1]
            out_seeds.append(seeds)
            out_hm.append(hm)
            idx+=1
        output = {'seeds': out_seeds, 'hm': out_hm}
        return output


    def forward(
            self,
            x_list,
            **kwargs):
        if self.training:
            return self.forward_train(x_list, kwargs['batch'])
        return self.forward_test(x_list, )

    def get_lanes(self, output):
        out_seeds, out_hm = output['seeds'], output['hm']
        ret = []
        for seeds, hm in zip(out_seeds, out_hm):
            lanes, seed = self.post_process(seeds, self.cfg.mask_down_scale)
            result = adjust_result(
                    lanes=lanes,
                    crop_bbox=self.cfg.crop_bbox,
                    img_shape=(self.cfg.img_h, self.cfg.img_w),
                    tgt_shape=(self.cfg.ori_img_h, self.cfg.ori_img_w),
                    )
            lanes = []
            for lane in result:
                coord = []
                for x, y in lane:
                    coord.append([x, y])
                coord = np.array(coord)
                coord[:, 0] /= self.cfg.ori_img_w
                coord[:, 1] /= self.cfg.ori_img_h
                lanes.append(Lane(coord))
            ret.append(lanes)

        return ret

    def init_weights(self):
        # ctnet_head will init weights during building
        pass

==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/__init__.py <==
from .detector import DiffLane
from .head import DiffusionLaneHead
from .aux_detector import AUX_DiffLane
from .aux_head import AUXCLRHead


==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/angle_loss.py <==
import pdb

import torch
import torch.nn.functional as F

def compute_angel(pred,target,img_h):
    #pred -> [num_pred,72]
    #target -> [num_target,72]
    pred_y = torch.zeros_like(pred).cuda()
    pred_y_ = torch.linspace(0,img_h,72).cuda()
    pred_y[:] = pred_y_.cuda()

    target_y = torch.zeros_like(target).cuda()
    target_y_ = torch.linspace(0, img_h, 72).cuda()
    target_y[:] = target_y_.cuda()

    pred_grad = (pred_y[:,1:] - pred_y[:,:-1]) / ((pred[:, 1:] - pred[:, :-1]) + 2e-9).cuda()
    #pred_grad = torch.cat((torch.zeros(pred.shape[0],1).cuda(),pred_grad),dim = -1).cuda()

    target_grad = (target_y[:, 1:] - target_y[:, :-1]) / ((target[:, 1:] - target[:, :-1]) + 2e-9).cuda()
    #target_grad = torch.cat((torch.zeros(target.shape[0], 1).cuda(), target_grad), dim=-1).cuda()

    line_angel = torch.abs(pred_grad - target_grad) / (1 + pred_grad * target_grad).cuda()
    line_angel = 1 - (torch.cos(torch.atan(line_angel))).cuda()

    angel_loss = line_angel.mean(dim = -1).cuda()
    return angel_loss

def a_loss(pred,target,img_h):
    return compute_angel(pred,target,img_h).mean().cuda()






==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/aux_detector.py <==
import math
import random
from collections import namedtuple

import torch
import torch.nn as nn
import torch.nn.functional as F

from ..module import Detector

ModelPrediction = namedtuple('ModelPrediction', ['pred_noise', 'pred_x_start'])


def exists(x):
    return x is not None


def extract(a, t, x_shape):
    """extract the appropriate  t  index for a batch of indices"""
    batch_size = t.shape[0]
    out = a.gather(-1, t)
    return out.reshape(batch_size, *((1,) * (len(x_shape) - 1)))


def default(val, d):
    if exists(val):
        return val
    return d() if callable(d) else d


def cosine_beta_schedule(timesteps, s=0.008):
    """
    cosine schedule
    as proposed in https://openreview.net/forum?id=-NEXDKk8gZ
    """
    steps = timesteps + 1
    x = torch.linspace(0, timesteps, steps, dtype=torch.float64)
    alphas_cumprod = torch.cos(((x / timesteps) + s) / (1 + s) * math.pi * 0.5) ** 2
    alphas_cumprod = alphas_cumprod / alphas_cumprod[0]
    betas = 1 - (alphas_cumprod[1:] / alphas_cumprod[:-1])
    return torch.clip(betas, 0, 0.999)


class AUX_DiffLane(Detector):
    def __init__(self,
                 backbone=None,
                 aggregator=None,
                 neck=None,
                 head=None,
                 aux_head=None,
                 cfg=None):
        super().__init__(backbone, aggregator, neck, head)

        #build aux head
        self.aux_head = aux_head
        self.aux_weight = cfg.aux_weight

        
        # build diffusion
        timesteps = 1000
        sampling_timesteps = cfg.SAMPLE_STEP
        self.objective = 'pred_x0'
        betas = cosine_beta_schedule(timesteps)
        alphas = 1. - betas
        alphas_cumprod = torch.cumprod(alphas, dim=0)
        alphas_cumprod_prev = F.pad(alphas_cumprod[:-1], (1, 0), value=1.)
        timesteps, = betas.shape
        self.num_timesteps = int(timesteps)

        self.sampling_timesteps = default(sampling_timesteps, timesteps)
        assert self.sampling_timesteps <= timesteps
        self.is_ddim_sampling = self.sampling_timesteps < timesteps
        self.ddim_sampling_eta = 1.
        self.self_condition = False

        self.register_buffer('betas', betas)
        self.register_buffer('alphas_cumprod', alphas_cumprod)
        self.register_buffer('alphas_cumprod_prev', alphas_cumprod_prev)

        self.register_buffer('sqrt_alphas_cumprod', torch.sqrt(alphas_cumprod))
        self.register_buffer('sqrt_one_minus_alphas_cumprod', torch.sqrt(1. - alphas_cumprod))
        self.register_buffer('log_one_minus_alphas_cumprod', torch.log(1. - alphas_cumprod))
        self.register_buffer('sqrt_recip_alphas_cumprod', torch.sqrt(1. / alphas_cumprod))
        self.register_buffer('sqrt_recipm1_alphas_cumprod', torch.sqrt(1. / alphas_cumprod - 1))

        self.num_proposals = self.head.num_priors
        self.num_points = self.head.n_offsets
        self.scale = cfg.SNR_SCALE
        self.n_offsets = self.head.n_offsets
        self.box_renewal = True
        self.use_ensemble = True
        self.softmax = nn.Softmax(dim=-1)
        self.cfg = cfg
        self.positive_num = cfg.positive_num

        self.register_buffer(name='sample_x_indexs', tensor=(torch.linspace(
            0, 1, steps=self.head.sample_points, dtype=torch.float32) *
                                                             self.head.n_strips).long())
        self.register_buffer(name='prior_feat_ys', tensor=torch.flip(
            (1 - self.sample_x_indexs.float() / self.head.n_strips), dims=[-1]))
        self.register_buffer(name='prior_ys', tensor=torch.linspace(1,
                                                                    0,
                                                                    steps=self.n_offsets,
                                                                    dtype=torch.float32))

    def forward(self, batch):
        output = {}
        batch = self.to_cuda(batch)
        fea = self.backbone(batch['img'])

        if self.aggregator:
            fea[-1] = self.aggregator(fea[-1])

        if self.neck:
            fea = self.neck(fea)

        if self.training:
            x_boxes, noises, t = self.prepare_targets(batch['lane_line'])
            t = t.squeeze(-1)
            out = self.head(fea, t, x_boxes, batch=batch)
            output.update(self.head.loss(out, batch))
            # aux head for training
            if self.aux_head is not None:
                aux_feat = self.aux_head(fea)
                loss_aux = self.aux_head.loss(aux_feat,batch=batch)
                for k, v in loss_aux.items():
                    k = k + "_aux_clr"
                    output[k] = self.aux_weight*v
        else:
            output = self.ddim_sample(fea, batchs=batch)

        return output

    def _init_prior_embeddings(self, num_priors):
        # [start_y, start_x, theta] -> all normalize
        box_placeholder = torch.randn(num_priors, 3,
                                      device=self.device_tensor.device) / 6. + 0.5  # 3sigma = 1/2 --> sigma: 1/6

        return box_placeholder

    def generate_priors_from_embeddings(self, num_priors, batch=None):

        # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, 72 coordinates, score[0] = negative prob, score[1] = positive prob
        if self.training:
            box_placeholder = self._init_prior_embeddings(num_priors)
            priors = box_placeholder.new_zeros(
                (num_priors, 2 + 2 + 2 + self.n_offsets), device=box_placeholder.device)
            priors[:, 2:5] = box_placeholder

            priors[:, 6:] = (
                                    priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
                                    (self.head.img_w - 1) +
                                    ((1 - self.prior_ys.repeat(num_priors, 1) -
                                      priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
                                     self.head.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                                                1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)
        else:
            shape = (batch, num_priors, 3)
            box_placeholder = torch.randn(shape, device=self.device_tensor.device)

            priors = box_placeholder.new_zeros(
                (batch, num_priors, 2 + 2 + 2 + self.n_offsets), device=box_placeholder.device)
            priors[..., 2:5] = box_placeholder
            # print(priors.shape)
            # import pdb;pdb.set_trace()

            priors[..., 6:] = (
                                      priors[..., 3].unsqueeze(2).clone().repeat(1, 1, self.n_offsets) *
                                      (self.head.img_w - 1) +
                                      ((1 - self.prior_ys.repeat(num_priors * batch, 1).view(batch, num_priors, -1) -
                                        priors[..., 2].unsqueeze(2).clone().repeat(1, 1, self.n_offsets)) *
                                       self.head.img_h / torch.tan(priors[..., 4].unsqueeze(2).clone().repeat(1, 1,
                                                                                                              self.n_offsets) * math.pi + 1e-5))) / (
                                          self.head.img_w - 1)

        return priors

    def predict_noise_from_start(self, x_t, t, x0):
        return (
                (extract(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - x0) /
                extract(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)
        )

    def model_predictions(self, backbone_feats, x, t, x_self_cond=None, clip_x_start=False, batch=None):
        x_boxes_denoise = torch.clamp(x[..., 2:5], min=-1 * self.scale, max=self.scale)
        x_boxes_denoise = ((x_boxes_denoise / self.scale) + 1) / 2
        x_boxes = self.reflash_batch_lane(x_boxes_denoise, x_boxes_denoise)
        prediction_list = self.head(backbone_feats, t, x_boxes, batch=batch)
        #        prediction_list = self.head(backbone_feats, x_boxes, t, None)

        outputs_class = prediction_list[:, :, :2]
        outputs_coord = prediction_list[:, :, 2:]
        # x_start = outputs_coord[-1]  # (batch, num_proposals, 4) predict boxes: absolute coordinates (x1, y1, x2, y2)
        x_start = (outputs_coord[:, :, :3] * 2 - 1.) * self.scale
        x_start = torch.clamp(x_start, min=-1 * self.scale, max=self.scale)
        x_ori_coord = x[..., 2:5].clone()
        x_ori_coord = (x_ori_coord * 2 - 1.) * self.scale
        #        x_start = torch.clamp(x_start, min=-1 * self.scale, max=self.scale)
        #        import pdb;pdb.set_trace()
        pred_noise = self.predict_noise_from_start(x_ori_coord, t, x_start)
        #        outputs_coord[...,:3] = pred_noise

        return ModelPrediction(pred_noise, x_start), outputs_class, outputs_coord

    @torch.no_grad()
    def ddim_sample(self, backbone_feats, clip_denoised=True, batchs=None):
        #        import pdb;pdb.set_trace()
        batch = backbone_feats[0].shape[0]
        shape = (batch, self.num_proposals, 3)
        total_timesteps, sampling_timesteps, eta, objective = self.num_timesteps, self.sampling_timesteps, self.ddim_sampling_eta, self.objective

        # [-1, 0, 1, 2, ..., T-1] when sampling_timesteps == total_timesteps
        times = torch.linspace(-1, total_timesteps - 1, steps=sampling_timesteps + 1)
        times = list(reversed(times.int().tolist()))
        time_pairs = list(zip(times[:-1], times[1:]))  # [(T-1, T-2), (T-2, T-3), ..., (1, 0), (0, -1)]

        #        img = torch.randn(shape, device=self.device_tensor.device)
        #        img[:,:2] = 0
        # img = torch.randn(shape,device=self.device_tensor.device)
        # import pdb;pdb.set_trace()
        img = self.generate_priors_from_embeddings(self.num_proposals, batch=batch)
        #        img = img.repeat(batch,1,1)
        ensemble_label, ensemble_coord = [], []
        x_start = None
        for time, time_next in time_pairs:
            time_cond = torch.full((batch,), time, device=self.device_tensor.device, dtype=torch.long)
            self_cond = x_start if self.self_condition else None

            preds, outputs_class, outputs_coord = self.model_predictions(backbone_feats, img, time_cond,
                                                                         self_cond, clip_x_start=clip_denoised,
                                                                         batch=batchs)

            pred_noise, x_start = preds.pred_noise, preds.pred_x_start

            ensemble_coord.append(outputs_coord)
            ensemble_label.append(outputs_class)

            # only 1 iteration
            if time_next < 0:
                img = x_start
                continue

            img = self.renewal_batch_lane(outputs_class,
                                          pred_noise,
                                          x_start,
                                          img,
                                          time,
                                          time_next,
                                          eta)

        #            import pdb;pdb.set_trace()
        #            ensemble_coord.append(outputs_coord)
        #            ensemble_label.append(outputs_class)

        if self.sampling_timesteps > 1:
            #            import pdb;pdb.set_trace()
            box_pred_per_image = torch.cat(ensemble_coord, dim=1)
            labels_per_image = torch.cat(ensemble_label, dim=1)
            box_pred_per_image, labels_per_image = self.process_multi_sample_step(box_pred_per_image, labels_per_image)
        else:
            #            import pdb;pdb.set_trace()
            box_pred_per_image = outputs_coord
            labels_per_image = outputs_class

        prediction_list = box_pred_per_image.new_zeros(batch, box_pred_per_image.shape[1], self.num_points + 6)

        prediction_list[:, :, :2] = labels_per_image
        prediction_list[:, :, 2:] = box_pred_per_image

        return prediction_list

    # forward diffusion
    def q_sample(self, x_start, t, noise=None):
        if noise is None:
            noise = torch.randn_like(x_start)

        sqrt_alphas_cumprod_t = extract(self.sqrt_alphas_cumprod, t, x_start.shape)
        sqrt_one_minus_alphas_cumprod_t = extract(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape)

        return sqrt_alphas_cumprod_t * x_start + sqrt_one_minus_alphas_cumprod_t * noise

    def prepare_diffusion_concat(self, gt_boxes):
        """
        :param gt_boxes: (cx, cy, w, h), normalized
        :param num_proposals:
        """
        t = torch.randint(0, self.num_timesteps, (1,), device=self.device_tensor.device).long()
        noise = torch.randn(self.num_proposals, 3, device=self.device_tensor.device)
        #        noise = torch.randn(self.num_proposals, self.num_points + 4, device=self.device_tensor.device)

        num_gt = gt_boxes.shape[0]
        if not num_gt:  # generate fake gt boxes if empty gt boxes
            gt_boxes = self.generate_priors_from_embeddings(self.num_proposals)
            #            gt_boxes = torch.as_tensor([[0.5, 0.5, 1., 1.]], dtype=torch.float, device=self.device_tensor.device)
            num_gt = self.num_proposals

        if num_gt < self.num_proposals:
            #            import pdb;pdb.set_trace()
            # gt_boxes = torch.repeat_interleave(gt_boxes,self.positive_num,dim=0)
            # num_gt *= self.positive_num
            box_placeholder = self.generate_priors_from_embeddings(self.num_proposals - num_gt)
            box_placeholder = torch.clip(box_placeholder, min=1e-4)
            x_start = torch.cat((gt_boxes, box_placeholder), dim=0)
        elif num_gt > self.num_proposals:
            select_mask = [True] * self.num_proposals + [False] * (num_gt - self.num_proposals)
            random.shuffle(select_mask)
            x_start = gt_boxes[select_mask]
        else:
            x_start = gt_boxes

        x_coord = x_start[:, 2:5].clone()
        x_coord = (x_coord * 2. - 1.) * self.scale

        # noise sample
        x = self.q_sample(x_start=x_coord, t=t, noise=noise)

        x = torch.clamp(x, min=-1 * self.scale, max=self.scale)
        x = ((x / self.scale) + 1) / 2.

        x_start = self.reflash_lane(x, gt_boxes)

        return x_start, noise, t

    def prepare_targets(self, targets):
        diffused_boxes = []
        noises = []
        ts = []
        for targets_per_image in targets:
            targets_per_image = targets_per_image.clone()
            targets_per_image = targets_per_image[targets_per_image[:, 1] == 1]
            # normalize the target
            #            import pdb;pdb.set_trace()
            targets_per_image[:, 3] = targets_per_image[:, 3] / (self.head.img_w - 1)
            targets_per_image[:, 5] = targets_per_image[:, 5] / self.head.n_strips
            targets_per_image[:, 6:] = targets_per_image[:, 6:] / (self.head.img_w - 1)
            targets_per_image[:, 6:][targets_per_image[:, 6:] < 0] = 0
            d_boxes, d_noise, d_t = self.prepare_diffusion_concat(targets_per_image)
            diffused_boxes.append(d_boxes)
            noises.append(d_noise)
            ts.append(d_t)

        return torch.stack(diffused_boxes), torch.stack(noises), torch.stack(ts)

    def renewal_batch_lane(self,
                           scores,
                           pred_noise,
                           x_start,
                           img,
                           time,
                           time_next,
                           eta):
        threshold = self.cfg.test_parameters.conf_threshold

        alpha = self.alphas_cumprod[time]
        alpha_next = self.alphas_cumprod[time_next]

        sigma = eta * ((1 - alpha / alpha_next) * (1 - alpha_next) / (1 - alpha)).sqrt()
        c = (1 - alpha_next - sigma ** 2).sqrt()

        batch_img = []
        for scores_per_img, pred_noise_per_img, x_start_per_img, per_img in zip(scores, pred_noise, x_start, img):
            #            import pdb;pdb.set_trace()
            scores_per_img_ = self.softmax(scores_per_img)[:, 1]
            keep_inds = scores_per_img_ >= threshold

            num_remain = torch.sum(keep_inds)
            pred_noise_per_img = pred_noise_per_img[keep_inds, :]
            x_start_per_img = x_start_per_img[keep_inds, :]
            per_img = per_img[keep_inds, :]

            noise = torch.randn_like(pred_noise_per_img)
            #            import pdb;pdb.set_trace()

            per_img[:, 2:5] = x_start_per_img * alpha_next.sqrt() + \
                              c * pred_noise_per_img + \
                              sigma * noise

            if self.num_proposals - num_remain > 0:
                per_img = torch.cat(
                    (per_img, self.generate_priors_from_embeddings(self.num_proposals - num_remain, batch=1)[0]), dim=0)
            batch_img.append(per_img)

        return torch.stack(batch_img)

    def reflash_lane(self, noise_lane, gts):
        priors = gts.new_zeros(
            (noise_lane.shape[0], 2 + 2 + 2 + self.n_offsets), device=noise_lane.device)

        priors[:, 2:5] = noise_lane

        priors[:, 6:] = (
                                priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
                                (self.head.img_w - 1) +
                                ((1 - self.prior_ys.repeat(noise_lane.shape[0], 1) -
                                  priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
                                 self.head.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                                            1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)

        return priors

    def reflash_batch_lane(self, noise_lane, gts):
        batch = noise_lane.shape[0]
        num_priors = noise_lane.shape[1]
        priors = gts.new_zeros(
            (batch, num_priors, 2 + 2 + 2 + self.n_offsets), device=noise_lane.device)

        priors[..., 2:5] = noise_lane

        priors[..., 6:] = (
                                  priors[..., 3].unsqueeze(2).clone().repeat(1, 1, self.n_offsets) *
                                  (self.head.img_w - 1) +
                                  ((1 - self.prior_ys.repeat(num_priors * batch, 1).view(batch, num_priors, -1) -
                                    priors[..., 2].unsqueeze(2).clone().repeat(1, 1, self.n_offsets)) *
                                   self.head.img_h / torch.tan(priors[..., 4].unsqueeze(2).clone().repeat(
                                              1, 1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)

        return priors

    def process_multi_sample_step(self, box_pred_per_image, labels_per_image):
        batch_pred_bbox = []
        batch_pred_label = []
        for pred_box_per_image, pred_labels_per_image in zip(box_pred_per_image, labels_per_image):
            pred_box_per_image = pred_box_per_image.detach().clone()
            pred_labels_per_imag_ = pred_labels_per_image.detach().clone()
            #            import pdb;pdb.set_trace()

            pred_labels_per_imag_ = self.softmax(pred_labels_per_imag_)[:, 1]
            #            import pdb;pdb.set_trace()
            _, select_topk = torch.topk(pred_labels_per_imag_, k=self.num_proposals, sorted=False)

            pred_bbox = pred_box_per_image[select_topk]
            pred_label = pred_labels_per_image[select_topk]

            batch_pred_bbox.append(pred_bbox)
            batch_pred_label.append(pred_label)

        return torch.stack(batch_pred_bbox), torch.stack(batch_pred_label)


==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/aux_head.py <==
import math

import cv2
import torch
import numpy as np
import torch.nn as nn
import torch.nn.functional as F

from ...layers import Conv2d, get_norm
from ..module.core.lane import Lane
from ..module.losses import FocalLoss
from ..module.head import PlainDecoder
from ...layers.ops import nms

from ..CLRNet.roi_gather import ROIGather,LinearModule
from ..CLRNet.dynamic_assign import assign
from ..CLRNet.line_iou import liou_loss
# from ..CLRerNet.lane_iou import LaneIoULoss
# from ..CLRerNet.assign import assign

class AUXCLRHead(nn.Module):
    def __init__(self,
                 num_points=72,
                 prior_feat_channels=64,
                 fc_hidden_dim=64,
                 num_priors=192,
                 num_fc=2,
                 refine_layers=3,
                 sample_points=36,
                 cfg=None):
        super(AUXCLRHead, self).__init__()
        self.cfg = cfg
        self.img_w = self.cfg.img_w
        self.img_h = self.cfg.img_h
        self.n_strips = num_points - 1
        self.n_offsets = num_points
        self.num_priors = num_priors
        self.sample_points = sample_points
        self.refine_layers = refine_layers
        self.fc_hidden_dim = fc_hidden_dim

        self.register_buffer(name='sample_x_indexs', tensor=(torch.linspace(
            0, 1, steps=self.sample_points, dtype=torch.float32) *
                                self.n_strips).long())
        self.register_buffer(name='prior_feat_ys', tensor=torch.flip(
            (1 - self.sample_x_indexs.float() / self.n_strips), dims=[-1]))
        self.register_buffer(name='prior_ys', tensor=torch.linspace(1,
                                       0,
                                       steps=self.n_offsets,
                                       dtype=torch.float32))

        self.prior_feat_channels = prior_feat_channels

        self._init_prior_embeddings()
        init_priors, priors_on_featmap = self.generate_priors_from_embeddings() #None, None
        self.register_buffer(name='priors', tensor=init_priors)
        self.register_buffer(name='priors_on_featmap', tensor=priors_on_featmap)

        reg_modules = list()
        cls_modules = list()
        for _ in range(num_fc):
            reg_modules += [*LinearModule(self.fc_hidden_dim)]
            cls_modules += [*LinearModule(self.fc_hidden_dim)]
        self.reg_modules = nn.ModuleList(reg_modules)
        self.cls_modules = nn.ModuleList(cls_modules)

        self.roi_gather = ROIGather(self.prior_feat_channels, self.num_priors,
                                    self.sample_points, self.fc_hidden_dim,
                                    self.refine_layers)

        self.reg_layers = nn.Linear(
            self.fc_hidden_dim, self.n_offsets + 1 + 2 +
            1)  # n offsets + 1 length + start_x + start_y + theta
        self.cls_layers = nn.Linear(self.fc_hidden_dim, 2)

        weights = torch.ones(self.cfg.num_classes)
        weights[0] = self.cfg.bg_weight
        self.criterion = torch.nn.NLLLoss(ignore_index=self.cfg.ignore_label,
                                     weight=weights)

        # self.liou_loss = LaneIoULoss(img_h=self.img_h, img_w=self.cfg.ori_img_w)

        # init the weights here
        self.init_weights()

    # function to init layer weights
    def init_weights(self):
        # initialize heads
        for m in self.cls_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

        for m in self.reg_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

    def pool_prior_features(self, batch_features, num_priors, prior_xs):
        '''
        pool prior feature from feature map.
        Args:
            batch_features (Tensor): Input feature maps, shape: (B, C, H, W) 
        '''

        batch_size = batch_features.shape[0]

        prior_xs = prior_xs.view(batch_size, num_priors, -1, 1)
        prior_ys = self.prior_feat_ys.repeat(batch_size * num_priors).view(
            batch_size, num_priors, -1, 1)

        prior_xs = prior_xs * 2. - 1.
        prior_ys = prior_ys * 2. - 1.
        grid = torch.cat((prior_xs, prior_ys), dim=-1)
        feature = F.grid_sample(batch_features, grid,
                                align_corners=True).permute(0, 2, 1, 3)

        feature = feature.reshape(batch_size * num_priors,
                                  self.prior_feat_channels, self.sample_points,
                                  1)
        return feature

    def generate_priors_from_embeddings(self):
        predictions = self.prior_embeddings.weight  # (num_prop, 3)

        # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, 72 coordinates, score[0] = negative prob, score[1] = positive prob
        priors = predictions.new_zeros(
            (self.num_priors, 2 + 2 + 2 + self.n_offsets), device=predictions.device)

        priors[:, 2:5] = predictions.clone()
        priors[:, 6:] = (
            priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
            (self.img_w - 1) +
            ((1 - self.prior_ys.repeat(self.num_priors, 1) -
              priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
             self.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                 1, self.n_offsets) * math.pi + 1e-5))) / (self.img_w - 1)

        # init priors on feature map
        priors_on_featmap = priors.clone()[..., 6 + self.sample_x_indexs]

        return priors, priors_on_featmap

    def _init_prior_embeddings(self):
        # [start_y, start_x, theta] -> all normalize
        self.prior_embeddings = nn.Embedding(self.num_priors, 3)

        bottom_priors_nums = self.num_priors * 3 // 4
        left_priors_nums, _ = self.num_priors // 8, self.num_priors // 8

        strip_size = 0.5 / (left_priors_nums // 2 - 1)
        bottom_strip_size = 1 / (bottom_priors_nums // 4 + 1)
        for i in range(left_priors_nums):
            nn.init.constant_(self.prior_embeddings.weight[i, 0],
                              (i // 2) * strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 1], 0.)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.16 if i % 2 == 0 else 0.32)

        for i in range(left_priors_nums,
                       left_priors_nums + bottom_priors_nums):
            nn.init.constant_(self.prior_embeddings.weight[i, 0], 0.)
            nn.init.constant_(self.prior_embeddings.weight[i, 1],
                              ((i - left_priors_nums) // 4 + 1) *
                              bottom_strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.2 * (i % 4 + 1))

        for i in range(left_priors_nums + bottom_priors_nums, self.num_priors):
            nn.init.constant_(
                self.prior_embeddings.weight[i, 0],
                ((i - left_priors_nums - bottom_priors_nums) // 2) *
                strip_size)
            nn.init.constant_(self.prior_embeddings.weight[i, 1], 1.)
            nn.init.constant_(self.prior_embeddings.weight[i, 2],
                              0.68 if i % 2 == 0 else 0.84)

    # forward function here
    def forward(self, x, **kwargs):
        '''
        Take pyramid features as input to perform Cross Layer Refinement and finally output the prediction lanes.
        Each feature is a 4D tensor.
        Args:
            x: input features (list[Tensor])
        Return:
            prediction_list: each layer's prediction result
            seg: segmentation result for auxiliary loss
        '''
        batch_features = list(x[len(x) - self.refine_layers:])
        batch_features.reverse()
        batch_size = batch_features[-1].shape[0]

        if self.training:
            self.priors, self.priors_on_featmap = self.generate_priors_from_embeddings()

        priors, priors_on_featmap = self.priors.repeat(batch_size, 1,
                                                  1), self.priors_on_featmap.repeat(
                                                      batch_size, 1, 1)

        predictions_lists = []

        # iterative refine
        prior_features_stages = []
        for stage in range(self.refine_layers):
            num_priors = priors_on_featmap.shape[1]
            prior_xs = torch.flip(priors_on_featmap, dims=[2])

            batch_prior_features = self.pool_prior_features(
                batch_features[stage], num_priors, prior_xs)
            prior_features_stages.append(batch_prior_features)

            fc_features = self.roi_gather(prior_features_stages,
                                          batch_features[stage], stage)

            fc_features = fc_features.view(num_priors, batch_size,
                                           -1).reshape(batch_size * num_priors,
                                                       self.fc_hidden_dim)

            cls_features = fc_features.clone()
            reg_features = fc_features.clone()
            for cls_layer in self.cls_modules:
                cls_features = cls_layer(cls_features)
            for reg_layer in self.reg_modules:
                reg_features = reg_layer(reg_features)

            cls_logits = self.cls_layers(cls_features)
            reg = self.reg_layers(reg_features)

            cls_logits = cls_logits.reshape(
                batch_size, -1, cls_logits.shape[1])  # (B, num_priors, 2)
            reg = reg.reshape(batch_size, -1, reg.shape[1])

            predictions = priors.clone()
            predictions[:, :, :2] = cls_logits

            predictions[:, :,
                        2:5] += reg[:, :, :3]  # also reg theta angle here
            predictions[:, :, 5] = reg[:, :, 3]  # length

            def tran_tensor(t):
                return t.unsqueeze(2).clone().repeat(1, 1, self.n_offsets)

            predictions[..., 6:] = (
                tran_tensor(predictions[..., 3]) * (self.img_w - 1) +
                ((1 - self.prior_ys.repeat(batch_size, num_priors, 1) -
                  tran_tensor(predictions[..., 2])) * self.img_h /
                 torch.tan(tran_tensor(predictions[..., 4]) * math.pi + 1e-5))) / (self.img_w - 1)

            prediction_lines = predictions.clone()
            predictions[..., 6:] += reg[..., 4:]

            predictions_lists.append(predictions)

            if stage != self.refine_layers - 1:
                priors = prediction_lines.detach().clone()
                priors_on_featmap = priors[..., 6 + self.sample_x_indexs]

        if self.training:
            output = {'predictions_lists': predictions_lists}
            return output
            
        return predictions_lists[-1]

    def predictions_to_pred(self, predictions):
        '''
        Convert predictions to internal Lane structure for evaluation.
        '''
        self.prior_ys = self.prior_ys.to(predictions.device)
        self.prior_ys = self.prior_ys.double()
        lanes = []
        for lane in predictions:
            lane_xs = lane[6:]  # normalized value
            start = min(max(0, int(round(lane[2].item() * self.n_strips))),
                        self.n_strips)
            length = int(round(lane[5].item()))
            end = start + length - 1
            end = min(end, len(self.prior_ys) - 1)
            # end = label_end
            # if the prediction does not start at the bottom of the image,
            # extend its prediction until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) & (lane_xs[:start] <= 1.)
                       ).cpu().numpy()[::-1].cumprod()[::-1]).astype(np.bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.prior_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)

            lane_ys = (lane_ys * (self.cfg.ori_img_h - self.cfg.cut_height) +
                       self.cfg.cut_height) / self.cfg.ori_img_h
            if len(lane_xs) <= 1:
                continue
            points = torch.stack(
                (lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)),
                dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes
    
    def loss(self,
             output,
             batch,
             cls_loss_weight=2.,
             xyt_loss_weight=0.5,
             iou_loss_weight=2.,
             seg_loss_weight=1.):
        if 'cls_loss_weight' in self.cfg:
            cls_loss_weight = self.cfg.cls_loss_weight
        if 'xyt_loss_weight' in self.cfg:
            xyt_loss_weight = self.cfg.xyt_loss_weight
        if 'iou_loss_weight' in self.cfg:
            iou_loss_weight = self.cfg.iou_loss_weight
        if 'seg_loss_weight' in self.cfg:
            seg_loss_weight = self.cfg.seg_loss_weight

        predictions_lists = output['predictions_lists']
        targets = batch['lane_line'].clone()
        cls_criterion = FocalLoss(alpha=0.25, gamma=2.)
        cls_loss = torch.tensor(0.).to(self.priors.device)
        reg_xytl_loss = torch.tensor(0.).to(self.priors.device)
        iou_loss = torch.tensor(0.).to(self.priors.device)
        # liou_loss =  LaneIoULoss(img_h=self.img_h,img_w=self.cfg.ori_img_w)

        for stage in range(self.refine_layers):
            predictions_list = predictions_lists[stage]
            for predictions, target in zip(predictions_list, targets):
                target = target[target[:, 1] == 1]

                if len(target) == 0:
                    # If there are no targets, all predictions have to be negatives (i.e., 0 confidence)
                    cls_target = predictions.new_zeros(predictions.shape[0]).long()
                    cls_pred = predictions[:, :2]
                    cls_loss = cls_loss + cls_criterion(
                        cls_pred, cls_target).sum()
                    continue

                with torch.no_grad():
                    matched_row_inds, matched_col_inds = assign(
                        predictions, target, self.img_w, self.img_h)

                # classification targets
                cls_target = predictions.new_zeros(predictions.shape[0]).long()
                cls_target[matched_row_inds] = 1
                cls_pred = predictions[:, :2]

                # regression targets -> [start_y, start_x, theta] (all transformed to absolute values), only on matched pairs
                reg_yxtl = predictions[matched_row_inds, 2:6]
                reg_yxtl[:, 0] *= self.n_strips
                reg_yxtl[:, 1] *= (self.img_w - 1)
                reg_yxtl[:, 2] *= 180
                reg_yxtl[:, 3] *= self.n_strips

                target_yxtl = target[matched_col_inds, 2:6].clone()

                # regression targets -> S coordinates (all transformed to absolute values)
                reg_pred = predictions[matched_row_inds, 6:]
                reg_pred *= (self.img_w - 1)
                reg_targets = target[matched_col_inds, 6:].clone()

                with torch.no_grad():
                    predictions_starts = torch.clamp(
                        (predictions[matched_row_inds, 2] *
                         self.n_strips).round().long(), 0,
                        self.n_strips)  # ensure the predictions starts is valid
                    target_starts = (target[matched_col_inds, 2] *
                                     self.n_strips).round().long()
                    target_yxtl[:, -1] -= (predictions_starts - target_starts
                                           )  # reg length

                # Loss calculation
                cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                ) / target.shape[0]

                target_yxtl[:, 0] *= self.n_strips
                target_yxtl[:, 2] *= 180
                reg_xytl_loss = reg_xytl_loss + F.smooth_l1_loss(
                    reg_yxtl, target_yxtl,
                    reduction='none').mean()

                iou_loss = iou_loss + liou_loss(
                    reg_pred, reg_targets,
                    self.img_w, length=15)[0]

                # iou_loss = iou_loss + self.liou_loss(
                #     reg_pred / self.img_w, reg_targets / self.img_w)

        cls_loss /= (len(targets) * self.refine_layers)
        reg_xytl_loss /= (len(targets) * self.refine_layers)
        iou_loss /= (len(targets) * self.refine_layers)

        # loss = cls_loss * cls_loss_weight + reg_xytl_loss * xyt_loss_weight \
        #     + seg_loss * seg_loss_weight + iou_loss * iou_loss_weight

        return_value = {
            'cls_loss': cls_loss * cls_loss_weight,
            'reg_xytl_loss': reg_xytl_loss * xyt_loss_weight,
            'iou_loss': iou_loss * iou_loss_weight

        }

        return return_value


    def get_lanes(self, output, as_lanes=True):
        '''
        Convert model output to lanes.
        '''
        softmax = nn.Softmax(dim=1)

        decoded = []
        for predictions in output:
            # filter out the conf lower than conf threshold
            threshold = self.cfg.test_parameters.conf_threshold
            scores = softmax(predictions[:, :2])[:, 1]
            keep_inds = scores >= threshold
            predictions = predictions[keep_inds]
            scores = scores[keep_inds]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue
            nms_predictions = predictions.detach().clone()
            nms_predictions = torch.cat(
                [nms_predictions[..., :4], nms_predictions[..., 5:]], dim=-1)
            nms_predictions[..., 4] = nms_predictions[..., 4] * self.n_strips
            nms_predictions[...,
                            5:] = nms_predictions[..., 5:] * (self.img_w - 1)

            keep, num_to_keep, _ = nms(
                nms_predictions,
                scores,
                overlap=self.cfg.test_parameters.nms_thres,
                top_k=self.cfg.max_lanes)
            keep = keep[:num_to_keep]
            predictions = predictions[keep]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue

            predictions[:, 5] = torch.round(predictions[:, 5] * self.n_strips)
            if as_lanes:
                pred = self.predictions_to_pred(predictions)
            else:
                pred = predictions
            decoded.append(pred)

        return decoded


==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/detector.py <==
import math
import random
from collections import namedtuple

import torch
import torch.nn as nn
import torch.nn.functional as F

from ..module import Detector

ModelPrediction = namedtuple('ModelPrediction', ['pred_noise', 'pred_x_start'])

def exists(x):
    return x is not None

def extract(a, t, x_shape):
    """extract the appropriate  t  index for a batch of indices"""
    batch_size = t.shape[0]
    out = a.gather(-1, t)
    return out.reshape(batch_size, *((1,) * (len(x_shape) - 1)))

def default(val, d):
    if exists(val):
        return val
    return d() if callable(d) else d

def cosine_beta_schedule(timesteps, s=0.008):
    """
    cosine schedule
    as proposed in https://openreview.net/forum?id=-NEXDKk8gZ
    """
    steps = timesteps + 1
    x = torch.linspace(0, timesteps, steps, dtype=torch.float64)
    alphas_cumprod = torch.cos(((x / timesteps) + s) / (1 + s) * math.pi * 0.5) ** 2
    alphas_cumprod = alphas_cumprod / alphas_cumprod[0]
    betas = 1 - (alphas_cumprod[1:] / alphas_cumprod[:-1])
    return torch.clip(betas, 0, 0.999)

class DiffLane(Detector):
    def __init__(self, 
                 backbone=None, 
                 aggregator=None, 
                 neck=None, 
                 head=None,
                 cfg=None):
        super().__init__(backbone, aggregator, neck, head)

        # build diffusion
        timesteps = 1000
        sampling_timesteps = cfg.SAMPLE_STEP
        self.objective = 'pred_x0'
        betas = cosine_beta_schedule(timesteps)
        alphas = 1. - betas
        alphas_cumprod = torch.cumprod(alphas, dim=0)
        alphas_cumprod_prev = F.pad(alphas_cumprod[:-1], (1, 0), value=1.)
        timesteps, = betas.shape
        self.num_timesteps = int(timesteps)

        self.sampling_timesteps = default(sampling_timesteps, timesteps)
        assert self.sampling_timesteps <= timesteps
        self.is_ddim_sampling = self.sampling_timesteps < timesteps
        self.ddim_sampling_eta = 1.
        self.self_condition = False

        self.register_buffer('betas', betas)
        self.register_buffer('alphas_cumprod', alphas_cumprod)
        self.register_buffer('alphas_cumprod_prev', alphas_cumprod_prev)

        self.register_buffer('sqrt_alphas_cumprod', torch.sqrt(alphas_cumprod))
        self.register_buffer('sqrt_one_minus_alphas_cumprod', torch.sqrt(1. - alphas_cumprod))
        self.register_buffer('log_one_minus_alphas_cumprod', torch.log(1. - alphas_cumprod))
        self.register_buffer('sqrt_recip_alphas_cumprod', torch.sqrt(1. / alphas_cumprod))
        self.register_buffer('sqrt_recipm1_alphas_cumprod', torch.sqrt(1. / alphas_cumprod - 1))

        self.num_proposals = self.head.num_priors
        self.num_points = self.head.n_offsets
        self.scale = cfg.SNR_SCALE
        self.n_offsets = self.head.n_offsets
        self.box_renewal = True
        self.use_ensemble = True
        self.softmax = nn.Softmax(dim=-1)
        self.cfg = cfg
        self.positive_num = cfg.positive_num

        self.register_buffer(name='sample_x_indexs', tensor=(torch.linspace(
            0, 1, steps=self.head.sample_points, dtype=torch.float32) *
                                self.head.n_strips).long())
        self.register_buffer(name='prior_feat_ys', tensor=torch.flip(
            (1 - self.sample_x_indexs.float() / self.head.n_strips), dims=[-1]))
        self.register_buffer(name='prior_ys', tensor=torch.linspace(1,
                                       0,
                                       steps=self.n_offsets,
                                       dtype=torch.float32))

    def forward(self, batch):
        output = {}
        batch = self.to_cuda(batch)
        fea = self.backbone(batch['img'])

        if self.aggregator:
            fea[-1] = self.aggregator(fea[-1])

        if self.neck:
            fea = self.neck(fea)

        if self.training:
            x_boxes, noises, t = self.prepare_targets(batch['lane_line'])
            t = t.squeeze(-1)
            out = self.head(fea,t,x_boxes, batch=batch)
            output.update(self.head.loss(out, batch))
        else:
            output = self.ddim_sample(fea,batchs=batch)

        return output

    def _init_prior_embeddings(self,num_priors):
        # [start_y, start_x, theta] -> all normalize
        box_placeholder = torch.randn(num_priors, 3,
                                          device=self.device_tensor.device) / 6. + 0.5  # 3sigma = 1/2 --> sigma: 1/6

        return box_placeholder

    def generate_priors_from_embeddings(self,num_priors,batch=None):

        # 2 scores, 1 start_y, 1 start_x, 1 theta, 1 length, 72 coordinates, score[0] = negative prob, score[1] = positive prob
        if self.training:
            box_placeholder = self._init_prior_embeddings(num_priors)
            priors = box_placeholder.new_zeros(
                (num_priors, 2 + 2 + 2 + self.n_offsets), device=box_placeholder.device)
            priors[:,2:5] = box_placeholder

            priors[:, 6:] = (
                priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
                (self.head.img_w - 1) +
                ((1 - self.prior_ys.repeat(num_priors, 1) -
                priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
                self.head.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                    1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)
        else:
            shape = (batch, num_priors, 3)
            box_placeholder = torch.randn(shape,device=self.device_tensor.device)

            priors = box_placeholder.new_zeros(
                (batch,num_priors, 2 + 2 + 2 + self.n_offsets), device=box_placeholder.device)
            priors[...,2:5] = box_placeholder
            # print(priors.shape)
            # import pdb;pdb.set_trace()

            priors[..., 6:] = (
                priors[..., 3].unsqueeze(2).clone().repeat(1, 1, self.n_offsets) *
                (self.head.img_w - 1) +
                ((1 - self.prior_ys.repeat(num_priors*batch, 1).view(batch,num_priors,-1) -
                priors[..., 2].unsqueeze(2).clone().repeat(1, 1, self.n_offsets)) *
                self.head.img_h / torch.tan(priors[..., 4].unsqueeze(2).clone().repeat(1, 1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)

        return priors

    def predict_noise_from_start(self, x_t, t, x0):
        return (
                (extract(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - x0) /
                extract(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)
        )

    def model_predictions(self, backbone_feats, x, t, x_self_cond=None, clip_x_start=False,batch=None):
        x_boxes_denoise = torch.clamp(x[...,2:5],min=-1 * self.scale, max=self.scale)
        x_boxes_denoise = ((x_boxes_denoise / self.scale) + 1) / 2
        x_boxes = self.reflash_batch_lane(x_boxes_denoise,x_boxes_denoise)
        prediction_list = self.head(backbone_feats,t,x_boxes,batch=batch)
#        prediction_list = self.head(backbone_feats, x_boxes, t, None)

        outputs_class = prediction_list[:,:,:2]
        outputs_coord = prediction_list[:,:,2:]
        # x_start = outputs_coord[-1]  # (batch, num_proposals, 4) predict boxes: absolute coordinates (x1, y1, x2, y2)
        x_start = (outputs_coord[:,:,:3] * 2 - 1.) * self.scale
        x_start = torch.clamp(x_start, min=-1 * self.scale, max=self.scale)
        x_ori_coord = x[...,2:5].clone()
        x_ori_coord = (x_ori_coord*2 - 1.) * self.scale
#        x_start = torch.clamp(x_start, min=-1 * self.scale, max=self.scale)
#        import pdb;pdb.set_trace()
        pred_noise = self.predict_noise_from_start(x_ori_coord, t, x_start)
#        outputs_coord[...,:3] = pred_noise

        return ModelPrediction(pred_noise, x_start), outputs_class, outputs_coord

    @torch.no_grad()
    def ddim_sample(self, backbone_feats,clip_denoised=True,batchs=None):
#        import pdb;pdb.set_trace()
        batch = backbone_feats[0].shape[0]
        shape = (batch, self.num_proposals, 3)
        total_timesteps, sampling_timesteps, eta, objective = self.num_timesteps, self.sampling_timesteps, self.ddim_sampling_eta, self.objective

        # [-1, 0, 1, 2, ..., T-1] when sampling_timesteps == total_timesteps
        times = torch.linspace(-1, total_timesteps - 1, steps=sampling_timesteps + 1)
        times = list(reversed(times.int().tolist()))
        time_pairs = list(zip(times[:-1], times[1:]))  # [(T-1, T-2), (T-2, T-3), ..., (1, 0), (0, -1)]

#        img = torch.randn(shape, device=self.device_tensor.device)
#        img[:,:2] = 0
        # img = torch.randn(shape,device=self.device_tensor.device)
        # import pdb;pdb.set_trace()
        img = self.generate_priors_from_embeddings(self.num_proposals,batch=batch)
#        img = img.repeat(batch,1,1)
        ensemble_label, ensemble_coord = [], []
        x_start = None
        for time, time_next in time_pairs:
            time_cond = torch.full((batch,), time, device=self.device_tensor.device, dtype=torch.long)
            self_cond = x_start if self.self_condition else None

            preds, outputs_class, outputs_coord = self.model_predictions(backbone_feats, img, time_cond,
                                                                         self_cond, clip_x_start=clip_denoised,batch=batchs)
            
            pred_noise, x_start = preds.pred_noise, preds.pred_x_start

            ensemble_coord.append(outputs_coord)
            ensemble_label.append(outputs_class)
            
            # only 1 iteration
            if time_next < 0:
                img = x_start
                continue

            img = self.renewal_batch_lane(outputs_class,
                                          pred_noise,
                                          x_start,
                                          img,
                                          time,
                                          time_next,
                                          eta)

#            import pdb;pdb.set_trace()
#            ensemble_coord.append(outputs_coord)
#            ensemble_label.append(outputs_class)

        if self.sampling_timesteps > 1:
#            import pdb;pdb.set_trace()
            box_pred_per_image = torch.cat(ensemble_coord, dim=1)
            labels_per_image = torch.cat(ensemble_label, dim=1)
            box_pred_per_image,labels_per_image = self.process_multi_sample_step(box_pred_per_image,labels_per_image)
        else:
#            import pdb;pdb.set_trace()
            box_pred_per_image = outputs_coord
            labels_per_image = outputs_class

        prediction_list = box_pred_per_image.new_zeros(batch,box_pred_per_image.shape[1],self.num_points + 6)

        prediction_list[:,:,:2] = labels_per_image
        prediction_list[:,:,2:] = box_pred_per_image

        return prediction_list

    # forward diffusion
    def q_sample(self, x_start, t, noise=None):
        if noise is None:
            noise = torch.randn_like(x_start)

        sqrt_alphas_cumprod_t = extract(self.sqrt_alphas_cumprod, t, x_start.shape)
        sqrt_one_minus_alphas_cumprod_t = extract(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape)

        return sqrt_alphas_cumprod_t * x_start + sqrt_one_minus_alphas_cumprod_t * noise
    
    
    def prepare_diffusion_concat(self, gt_boxes):
        """
        :param gt_boxes: (cx, cy, w, h), normalized
        :param num_proposals:
        """
        t = torch.randint(0, self.num_timesteps, (1,), device=self.device_tensor.device).long()
        noise = torch.randn(self.num_proposals, 3, device=self.device_tensor.device)
#        noise = torch.randn(self.num_proposals, self.num_points + 4, device=self.device_tensor.device)

        num_gt = gt_boxes.shape[0]
        if not num_gt:  # generate fake gt boxes if empty gt boxes
            gt_boxes = self.generate_priors_from_embeddings(self.num_proposals)
#            gt_boxes = torch.as_tensor([[0.5, 0.5, 1., 1.]], dtype=torch.float, device=self.device_tensor.device)
            num_gt = self.num_proposals

        if num_gt < self.num_proposals:
#            import pdb;pdb.set_trace()
            # gt_boxes = torch.repeat_interleave(gt_boxes,self.positive_num,dim=0)
            # num_gt *= self.positive_num
            box_placeholder = self.generate_priors_from_embeddings(self.num_proposals- num_gt)
            box_placeholder = torch.clip(box_placeholder, min=1e-4)
            x_start = torch.cat((gt_boxes, box_placeholder), dim=0)
        elif num_gt > self.num_proposals:
            select_mask = [True] * self.num_proposals + [False] * (num_gt - self.num_proposals)
            random.shuffle(select_mask)
            x_start = gt_boxes[select_mask]
        else:
            x_start = gt_boxes

        x_coord = x_start[:,2:5].clone()
        x_coord = (x_coord * 2. - 1.) * self.scale

        # noise sample
        x = self.q_sample(x_start=x_coord, t=t, noise=noise)

        x = torch.clamp(x, min=-1 * self.scale, max=self.scale)
        x = ((x / self.scale) + 1) / 2.

        x_start = self.reflash_lane(x,gt_boxes)

        return x_start, noise, t

    def prepare_targets(self, targets):
        diffused_boxes = []
        noises = []
        ts = []
        for targets_per_image in targets:
            targets_per_image = targets_per_image.clone()
            targets_per_image = targets_per_image[targets_per_image[:, 1] == 1]
            # normalize the target
#            import pdb;pdb.set_trace()
            targets_per_image[:,3] = targets_per_image[:,3] / (self.head.img_w - 1)
            targets_per_image[:,5] = targets_per_image[:,5] / self.head.n_strips
            targets_per_image[:,6:] = targets_per_image[:,6:] / (self.head.img_w - 1)
            targets_per_image[:,6:][targets_per_image[:,6:] < 0] = 0
            d_boxes, d_noise, d_t = self.prepare_diffusion_concat(targets_per_image)
            diffused_boxes.append(d_boxes)
            noises.append(d_noise)
            ts.append(d_t)

        return torch.stack(diffused_boxes), torch.stack(noises), torch.stack(ts)

    def renewal_batch_lane(self,
                           scores,
                           pred_noise,
                           x_start,
                           img,
                           time,
                           time_next,
                           eta):
        threshold = self.cfg.test_parameters.conf_threshold

        alpha = self.alphas_cumprod[time]
        alpha_next = self.alphas_cumprod[time_next]

        sigma = eta * ((1 - alpha / alpha_next) * (1 - alpha_next) / (1 - alpha)).sqrt()
        c = (1 - alpha_next - sigma ** 2).sqrt()

        batch_img = []
        for scores_per_img, pred_noise_per_img, x_start_per_img, per_img in zip(scores,pred_noise,x_start,img):
#            import pdb;pdb.set_trace()
            scores_per_img_ = self.softmax(scores_per_img)[:,1]
            keep_inds = scores_per_img_ >= threshold

            num_remain = torch.sum(keep_inds)
            pred_noise_per_img = pred_noise_per_img[keep_inds, :]
            x_start_per_img = x_start_per_img[keep_inds, :]
            per_img = per_img[keep_inds, :]

            noise = torch.randn_like(pred_noise_per_img)
#            import pdb;pdb.set_trace()

            per_img[:,2:5] = x_start_per_img * alpha_next.sqrt() + \
                  c * pred_noise_per_img + \
                  sigma * noise

            if self.num_proposals - num_remain > 0:
                per_img = torch.cat((per_img, self.generate_priors_from_embeddings(self.num_proposals - num_remain,batch=1)[0]), dim=0)
            batch_img.append(per_img)
        
        return torch.stack(batch_img)

    def reflash_lane(self,noise_lane,gts):
        priors = gts.new_zeros(
            (noise_lane.shape[0], 2 + 2 + 2 + self.n_offsets), device=noise_lane.device)        

        priors[:,2:5] = noise_lane

        priors[:, 6:] = (
            priors[:, 3].unsqueeze(1).clone().repeat(1, self.n_offsets) *
            (self.head.img_w - 1) +
            ((1 - self.prior_ys.repeat(noise_lane.shape[0], 1) -
            priors[:, 2].unsqueeze(1).clone().repeat(1, self.n_offsets)) *
            self.head.img_h / torch.tan(priors[:, 4].unsqueeze(1).clone().repeat(
                1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)

        return priors
    
    def reflash_batch_lane(self,noise_lane,gts):
        batch = noise_lane.shape[0]
        num_priors = noise_lane.shape[1]
        priors = gts.new_zeros(
            (batch, num_priors, 2 + 2 + 2 + self.n_offsets), device=noise_lane.device)        

        priors[...,2:5] = noise_lane

        priors[..., 6:] = (
            priors[..., 3].unsqueeze(2).clone().repeat(1, 1, self.n_offsets) *
            (self.head.img_w - 1) +
            ((1 - self.prior_ys.repeat(num_priors*batch, 1).view(batch,num_priors,-1) -
            priors[..., 2].unsqueeze(2).clone().repeat(1, 1, self.n_offsets)) *
            self.head.img_h / torch.tan(priors[..., 4].unsqueeze(2).clone().repeat(
                1, 1, self.n_offsets) * math.pi + 1e-5))) / (self.head.img_w - 1)

        return priors

    def process_multi_sample_step(self,box_pred_per_image,labels_per_image):
        batch_pred_bbox = []
        batch_pred_label = []
        for pred_box_per_image,pred_labels_per_image in zip(box_pred_per_image,labels_per_image):
            pred_box_per_image = pred_box_per_image.detach().clone()
            pred_labels_per_imag_ = pred_labels_per_image.detach().clone()
#            import pdb;pdb.set_trace()

            pred_labels_per_imag_ = self.softmax(pred_labels_per_imag_)[:,1]
#            import pdb;pdb.set_trace()
            _,select_topk = torch.topk(pred_labels_per_imag_,k=self.num_proposals,sorted=False)

            pred_bbox = pred_box_per_image[select_topk]
            pred_label = pred_labels_per_image[select_topk]

            batch_pred_bbox.append(pred_bbox)
            batch_pred_label.append(pred_label)
        
        return torch.stack(batch_pred_bbox),torch.stack(batch_pred_label)


==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/dyconv.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

class FeatureResize(nn.Module):
    def __init__(self, size=(10, 25)):
        super(FeatureResize, self).__init__()
        self.size = size

    def forward(self, x):
        x = F.interpolate(x, self.size)
        return x.flatten(2)

class AddMerge(nn.Module):
    def __init__(self, learnable, embed_dims, 
                 channel_aware, initial_weights,
                 init_cfg=None):
        super(AddMerge,self).__init__()
        self.learnable=learnable
        self.embed_dims=embed_dims
        self.channel_aware=channel_aware
        self.initial_weights=initial_weights

        if(self.learnable):
            if(self.channel_aware):
                self.weights=nn.Parameter(self.initial_weights[None].repeat(self.embed_dims,1))
            else:
                self.weights=nn.Parameter(self.initial_weights)
        else:
            self.register_buffer('weights', self.initial_weights)
    
    def forward(self, query_list):
        query_list=torch.stack(query_list,dim=-1)
        if(self.channel_aware):
            weights=self.weights[None,None,...]
            merged_query=(query_list*weights).sum(-1)
        else:
            merged_query=(query_list*self.weights[None,None,None]).sum(-1)
        return merged_query
    

    
class DynamicConv(nn.Module):

    def __init__(self, cfg):
        super().__init__()

        self.hidden_dim = cfg.HIDDEN_DIM
        self.dim_dynamic = cfg.DIM_DYNAMIC
        self.num_dynamic = cfg.NUM_DYNAMIC
        self.num_params = self.hidden_dim * self.dim_dynamic
        self.dynamic_layer = nn.Linear(self.hidden_dim, self.num_dynamic * self.num_params)

        self.norm1 = nn.LayerNorm(self.dim_dynamic)
        self.norm2 = nn.LayerNorm(self.hidden_dim)

        self.activation = nn.ReLU(inplace=True)

        pooler_resolution = cfg.POOLER_RESOLUTION
        num_output = self.hidden_dim * pooler_resolution
        self.out_layer = nn.Linear(num_output, self.hidden_dim)
        self.norm3 = nn.LayerNorm(self.hidden_dim)

        # self.resize = FeatureResize()
        self.cfg = cfg 

    def forward(self, pro_features, roi_features):
        '''
        pro_features: (1,  N * nr_boxes, self.d_model)
        roi_features: (49, N * nr_boxes, self.d_model)
        '''
        # import pdb;pdb.set_trace()
        # roi_features = self.resize(roi_features)
        features = roi_features.permute(1, 0, 2) 
        features = features.repeat(pro_features.shape[1]//features.shape[0],1,1)
        parameters = self.dynamic_layer(pro_features).permute(1, 0, 2)

        param1 = parameters[:, :, :self.num_params].view(-1, self.hidden_dim, self.dim_dynamic)
        param2 = parameters[:, :, self.num_params:].view(-1, self.dim_dynamic, self.hidden_dim)

        features = torch.bmm(features, param1)
        features = self.norm1(features)
        features = self.activation(features)

        features = torch.bmm(features, param2)
        features = self.norm2(features)
        features = self.activation(features)

        # features = features.mean(1,keepdim=False)
        features = features.flatten(1)
        features = self.out_layer(features)
        features = self.norm3(features)
        features = self.activation(features)

        return features


==> supp/code/DiffusionLane/unlanedet/model/DiffusionLane/head.py <==
import math
import copy
import numpy as np

import torch
import torch.nn as nn
import torch.nn.functional as F

from ...layers import Conv2d,get_norm
from ..module.head import PlainDecoder
from ..CLRNet.roi_gather import LinearModule,ROIGather
from ..CLRNet.dynamic_assign import assign
from ..CLRNet.line_iou import liou_loss
from ..module.core.lane import Lane
from ..module.losses import FocalLoss
from .lane_focalloss import VariLanefocalLoss
from .angle_loss import a_loss
from .dyhead import DyConv
from .dyconv import DynamicConv,AddMerge

from ...utils.events import get_event_storage

from ...layers.ops import nms

_DEFAULT_SCALE_CLAMP = math.log(100000.0 / 16)

def _get_clones(module, N):
    return nn.ModuleList([copy.deepcopy(module) for i in range(N)])

def _get_activation_fn(activation):
    """Return an activation function given a string"""
    if activation == "relu":
        return F.relu
    if activation == "gelu":
        return F.gelu
    if activation == "glu":
        return F.glu
    raise RuntimeError(F"activation should be relu/gelu, not {activation}.")

def LinearNormModule(hidden_dim):
    return nn.ModuleList(
        [nn.Linear(hidden_dim, hidden_dim),
         nn.LayerNorm(hidden_dim),
         nn.ReLU(inplace=True)])

class SinusoidalPositionEmbeddings(nn.Module):
    def __init__(self, dim):
        super().__init__()
        self.dim = dim

    def forward(self, time):
        device = time.device
        half_dim = self.dim // 2
        embeddings = math.log(10000) / (half_dim - 1)
        embeddings = torch.exp(torch.arange(half_dim, device=device) * -embeddings)
        embeddings = time[:, None] * embeddings[None, :]
        embeddings = torch.cat((embeddings.sin(), embeddings.cos()), dim=-1)
        return embeddings

class GaussianFourierProjection(nn.Module):
    """Gaussian random features for encoding time steps."""

    def __init__(self, embed_dim, scale=30.):
        super().__init__()
        # Randomly sample weights during initialization. These weights are fixed
        # during optimization and are not trainable.
        self.W = nn.Parameter(torch.randn(embed_dim // 2) * scale, requires_grad=False)

    def forward(self, x):
        x_proj = x[:, None] * self.W[None, :] * 2 * np.pi
        return torch.cat([torch.sin(x_proj), torch.cos(x_proj)], dim=-1)
    
class Dense(nn.Module):
    """A fully connected layer that reshapes outputs to feature maps."""

    def __init__(self, input_dim, output_dim):
        super().__init__()
        self.dense = nn.Linear(input_dim, output_dim)

    def forward(self, x):
        return self.dense(x)
    

class DiffusionLaneHead(nn.Module):
    def __init__(self, 
                 num_points=72, 
                 prior_feat_channels=64, 
                 fc_hidden_dim=64, 
                 time_dim=64,
                 num_priors=192, 
                 num_fc=2, 
                 refine_layers=3, 
                 sample_points=36, 
                 dropout=0.1,
                 activation="relu",
                 dim_feedforward=192,
                 cfg=None):
        super().__init__()

        self.cfg = cfg
        self.img_w = self.cfg.img_w
        self.img_h = self.cfg.img_h
        self.n_strips = num_points - 1
        self.n_offsets = num_points
        self.num_priors = num_priors
        self.sample_points = sample_points
        self.refine_layers = refine_layers
        self.fc_hidden_dim = fc_hidden_dim

        self.register_buffer(name='sample_x_indexs', tensor=(torch.linspace(
            0, 1, steps=self.sample_points, dtype=torch.float32) *
                                self.n_strips).long())
        self.register_buffer(name='prior_feat_ys', tensor=torch.flip(
            (1 - self.sample_x_indexs.float() / self.n_strips), dims=[-1]))
        self.register_buffer(name='prior_ys', tensor=torch.linspace(1,
                                       0,
                                       steps=self.n_offsets,
                                       dtype=torch.float32))

        self.prior_feat_channels = prior_feat_channels

        # generate xys for feature map
        self.seg_decoder = PlainDecoder(cfg)

        self.inst_interact = DynamicConv(cfg)
        self.self_attn = nn.MultiheadAttention(self.prior_feat_channels, 8, dropout=dropout)
        self.norm1 = nn.LayerNorm(prior_feat_channels)
        self.dropout1 = nn.Dropout(dropout)
        self.norm2 = nn.LayerNorm(prior_feat_channels)
        self.norm3 = nn.LayerNorm(prior_feat_channels)
        self.dropout2 = nn.Dropout(dropout)
        self.dropout3 = nn.Dropout(dropout)
        self.linear1 = nn.Linear(prior_feat_channels, dim_feedforward)
        self.dropout = nn.Dropout(dropout)
        self.linear2 = nn.Linear(dim_feedforward, prior_feat_channels)
        self.activation = nn.ReLU()
        self.fcs = nn.Linear(sample_points * fc_hidden_dim, fc_hidden_dim)
        self.fc_norm = nn.LayerNorm(fc_hidden_dim)
        self.roi_gather = ROIGather(self.prior_feat_channels, self.num_priors,
                                    self.sample_points, self.fc_hidden_dim,
                                    self.refine_layers)

        init_weight = torch.tensor([1,1],dtype=torch.float32)
        # self.merge_sa = AddMerge(True,self.prior_feat_channels,False,init_weight)
        self.merage_gather = AddMerge(True,self.prior_feat_channels,False,init_weight)

        # self.roi_gather2 = ROIGather(self.prior_feat_channels, self.num_priors,
        #                             self.sample_points, self.fc_hidden_dim,
        #                             self.refine_layers -3 if self.refine_layers > 3 else self.refine_layers)

        reg_modules = list()
        cls_modules = list()
        for _ in range(num_fc):
            reg_modules += [*LinearNormModule(self.fc_hidden_dim)]
            cls_modules += [*LinearNormModule(self.fc_hidden_dim)]
        self.reg_modules = nn.ModuleList(reg_modules)
        self.cls_modules = nn.ModuleList(cls_modules)

        # self.dyconv = nn.Sequential(*[DyConv(self.fc_hidden_dim,self.fc_hidden_dim) for i in range(3)])

        self.reg_layers = nn.Linear(
            self.fc_hidden_dim, self.n_offsets + 1 + 2 +
            1)  # n offsets + 1 length + start_x + start_y + theta
        self.cls_layers = nn.Linear(self.fc_hidden_dim, 2)
        # self.cls_emb_bias = nn.Embedding(self.num_priors,2)

        weights = torch.ones(self.cfg.num_classes)
        weights[0] = self.cfg.bg_weight
        self.criterion = torch.nn.NLLLoss(ignore_index=self.cfg.ignore_label,
                                     weight=weights)

        self.time_mlp = nn.Sequential(
            SinusoidalPositionEmbeddings(fc_hidden_dim),
            nn.Linear(fc_hidden_dim, time_dim*4),
            nn.GELU(),
            nn.Linear(time_dim*4, time_dim*4),
        )

        self.block_time_mlp = nn.ModuleList([nn.Sequential(nn.SiLU(), nn.Linear(time_dim*4, time_dim * 2)) 
                                             for i in range(self.refine_layers)])

        # init the weights here
        self.init_weights()

    # function to init layer weights
    def init_weights(self):
        # initialize heads
        for m in self.cls_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

        for m in self.reg_layers.parameters():
            nn.init.normal_(m, mean=0., std=1e-3)

        # for m in self.cls_emb_bias.parameters():
        #     nn.init.zeros_(m)
        

    def pool_prior_features(self, batch_features, num_priors, prior_xs):
        '''
        pool prior feature from feature map.
        Args:
            batch_features (Tensor): Input feature maps, shape: (B, C, H, W) 
        '''

        batch_size = batch_features.shape[0]

        prior_xs = prior_xs.view(batch_size, num_priors, -1, 1)
        prior_ys = self.prior_feat_ys.repeat(batch_size * num_priors).view(
            batch_size, num_priors, -1, 1)

        prior_xs = prior_xs * 2. - 1.
        prior_ys = prior_ys * 2. - 1.
#        import pdb;pdb.set_trace()
        grid = torch.cat((prior_xs, prior_ys), dim=-1)
        feature = F.grid_sample(batch_features, grid,
                                align_corners=True).permute(0, 2, 1, 3)

        feature = feature.reshape(batch_size * num_priors,
                                  self.prior_feat_channels, self.sample_points,
                                  1)
        return feature


    def forward(self,x,t,priors,**kwargs):
        batch_features = list(x[len(x) - self.refine_layers:])
        batch_features.reverse()
        batch_size = batch_features[-1].shape[0]
        

        priors_on_featmap = priors.clone()[..., 6 + self.sample_x_indexs]
    

        predictions_lists = []

        # iterative refine
        prior_features_stages = []

        time_emb = self.time_mlp(t)

        # batch_features = self.dyconv(batch_features)

        for stage in range(self.refine_layers):
            num_priors = priors_on_featmap.shape[1]
            prior_xs = torch.flip(priors_on_featmap, dims=[2])

            # dynamic conv
            batch_prior_features = self.pool_prior_features(
                batch_features[stage], num_priors, prior_xs)    
            
            # import pdb;pdb.set_trace()
            pro_features = F.relu(self.fc_norm(self.fcs(batch_prior_features.view(batch_size*self.num_priors,-1))))
            pro_features = pro_features.view(batch_size,num_priors,self.prior_feat_channels)
            # pro_features  = batch_prior_features.view(batch_size,num_priors,self.prior_feat_channels,-1).mean(-1,keepdim=False)
            pro_features = pro_features.permute(1, 0, 2)
            pro_features2 = self.self_attn(pro_features, pro_features, value=pro_features)[0]
            pro_features = pro_features + self.dropout1(pro_features2)
            pro_features = self.norm1(pro_features)

            pro_obj_features = pro_features.clone().permute(1, 0 ,2)

            # prior_fea_self_stage = pro_features.view(batch_size * self.num_priors,self.prior_feat_channels,self.sample_points,1)
            prior_features_stages.append(batch_prior_features)

            # import pdb;pdb.set_trace()
            batch_prior_features_ = batch_prior_features.view(batch_size*num_priors,self.prior_feat_channels,-1).permute(2, 0, 1)

            pro_features = pro_features.view(num_priors, batch_size, self.prior_feat_channels).permute(1, 0, 2).reshape(1, batch_size * num_priors, self.prior_feat_channels)
            pro_features2 = self.inst_interact(pro_features, batch_prior_features_)
            pro_features = pro_features + self.dropout2(pro_features2)
            obj_features = self.norm2(pro_features)

            obj_features2 = self.linear2(self.dropout(self.activation(self.linear1(obj_features))))
            obj_features = obj_features + self.dropout3(obj_features2)
            obj_features_ = self.norm3(obj_features)  
            obj_features_ = obj_features_.view(num_priors, batch_size,-1).permute(1, 0 ,2)

            if stage > len(batch_features) -1 :
                stage_ = stage - len(batch_features)
                batch_prior_features = self.pool_prior_features(
                    batch_features[stage_], num_priors, prior_xs)
                prior_features_stages.append(batch_prior_features)
                obj_features = self.roi_gather(prior_features_stages,
                                              batch_features[stage_], stage)
            else:
                # batch_prior_features = self.pool_prior_features(
                #     batch_features[stage], num_priors, prior_xs)

                # prior_features_stages.append(batch_prior_features)

                obj_features = self.roi_gather(prior_features_stages,
                                              batch_features[stage], stage, pro_obj_features)
                
            obj_features = self.merage_gather([obj_features_,obj_features])
            fc_features = obj_features.view(num_priors, batch_size,
                                           -1).reshape(batch_size * num_priors,
                                                       self.fc_hidden_dim)
            
            scale_shift = self.block_time_mlp[stage](time_emb)
            scale_shift = torch.repeat_interleave(scale_shift, num_priors, dim=0)
            scale, shift = scale_shift.chunk(2, dim=1)
            fc_features = fc_features * (scale + 1) + shift

            fc_features = fc_features.view(num_priors, batch_size,
                                           -1).reshape(batch_size * num_priors,
                                                       self.fc_hidden_dim)

            cls_features = fc_features.clone()
            reg_features = fc_features.clone()

            # apply classification and location

            for cls_layer in self.cls_modules:
                cls_features = cls_layer(cls_features)
            for reg_layer in self.reg_modules:
                reg_features = reg_layer(reg_features)

            cls_logits = self.cls_layers(cls_features)
            reg = self.reg_layers(reg_features)

            cls_logits = cls_logits.reshape(
                batch_size, -1, cls_logits.shape[1])  # (B, num_priors, 2)
            # cls_bias = self.cls_emb_bias.weight.unsqueeze(0).repeat(batch_size,1,1)
            # cls_logits = cls_logits + cls_bias
            reg = reg.reshape(batch_size, -1, reg.shape[1])

            predictions = priors.clone()
            predictions[:, :, :2] = cls_logits

            predictions[:, :,
                        2:5] += reg[:, :, :3]  # also reg theta angle here
            predictions[:, :, 5] = reg[:, :, 3]  # length

            def tran_tensor(t):
                return t.unsqueeze(2).clone().repeat(1, 1, self.n_offsets)

            predictions[..., 6:] = (
                tran_tensor(predictions[..., 3]) * (self.img_w - 1) +
                ((1 - self.prior_ys.repeat(batch_size, num_priors, 1) -
                  tran_tensor(predictions[..., 2])) * self.img_h /
                 torch.tan(tran_tensor(predictions[..., 4]) * math.pi + 1e-5))) / (self.img_w - 1)

            prediction_lines = predictions.clone()
            predictions[..., 6:] += reg[..., 4:]

            predictions_lists.append(predictions)

            if stage != self.refine_layers - 1:
                priors = prediction_lines.detach().clone()
                priors_on_featmap = priors[..., 6 + self.sample_x_indexs]

        if self.training:
            seg_features = torch.cat([
                F.interpolate(feature,
                              size=[
                                  batch_features[-1].shape[2],
                                  batch_features[-1].shape[3]
                              ],
                              mode='bilinear',
                              align_corners=False)
                for feature in batch_features
            ],
                                     dim=1)
#            import pdb;pdb.set_trace()
            seg = self.seg_decoder(seg_features)
            output = {'predictions_lists': predictions_lists}
            output.update(**seg)
            return output

        return predictions_lists[-1]


    def predictions_to_pred(self, predictions):
        '''
        Convert predictions to internal Lane structure for evaluation.
        '''
        self.prior_ys = self.prior_ys.to(predictions.device)
        self.prior_ys = self.prior_ys.double()
        lanes = []
        for lane in predictions:
            lane_xs = lane[6:]  # normalized value
            start = min(max(0, int(round(lane[2].item() * self.n_strips))),
                        self.n_strips)
            length = int(round(lane[5].item()))
            end = start + length - 1
            end = min(end, len(self.prior_ys) - 1)
            # end = label_end
            # if the prediction does not start at the bottom of the image,
            # extend its prediction until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) & (lane_xs[:start] <= 1.)
                       ).cpu().numpy()[::-1].cumprod()[::-1]).astype(np.bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.prior_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)

            lane_ys = (lane_ys * (self.cfg.ori_img_h - self.cfg.cut_height) +
                       self.cfg.cut_height) / self.cfg.ori_img_h
            if len(lane_xs) <= 1:
                continue
            points = torch.stack(
                (lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)),
                dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes
    
    def loss_aux(self,output,batch):

        if 'cls_loss_weight' in self.cfg:
            cls_loss_weight = self.cfg.cls_loss_weight
        if 'xyt_loss_weight' in self.cfg:
            xyt_loss_weight = self.cfg.xyt_loss_weight
        if 'iou_loss_weight' in self.cfg:
            iou_loss_weight = self.cfg.iou_loss_weight
        if 'seg_loss_weight' in self.cfg:
            seg_loss_weight = self.cfg.seg_loss_weight
        if 'angle_loss_weight' in self.cfg:
            angle_loss_weight = self.cfg.angle_loss_weight


        predictions_lists = output['predictions_lists']
        targets = batch['lane_line'].clone()
        cls_criterion = FocalLoss(alpha=0.25, gamma=2.)
        cls_vfl_criterion = VariLanefocalLoss()
        cls_loss = torch.tensor(0.).to(self.prior_ys.device)
        reg_xytl_loss = torch.tensor(0.).to(self.prior_ys.device)
        iou_loss = torch.tensor(0.).to(self.prior_ys.device)
        angle_loss = torch.tensor(0.).to(self.prior_ys.device)        

        for stage in range(self.refine_layers):
            predictions_list = predictions_lists[stage]
            for predictions, target in zip(predictions_list, targets):
                target = target[target[:, 1] == 1]
                target_num = target.shape[0]

                if len(target) == 0:
                    # If there are no targets, all predictions have to be negatives (i.e., 0 confidence)
                    cls_target = predictions.new_zeros(predictions.shape[0]).long()
                    cls_pred = predictions[:, :2]
                    cls_loss = cls_loss + cls_criterion(
                        cls_pred, cls_target).sum()
                    continue

                with torch.no_grad():
                    if stage >= 3:
                    # if stage == self.refine_layers-1:
                        use_dynamic = True
                    else:
                        use_dynamic = False
                    matched_row_inds, matched_col_inds = assign(
                        predictions, target, self.img_w, self.img_h,use_vfl_iter=self.cfg.use_vfl_iter,dynamic_k=4,use_dynamic=use_dynamic)

                # classification targets
                cls_target = predictions.new_zeros(predictions.shape[0]).long()
                cls_target[matched_row_inds] = 1
#                import pdb;pdb.set_trace()
#                cls_target[:target_num] = 1 # force positive assignment
                cls_pred = predictions[:, :2]

                # regression targets -> [start_y, start_x, theta] (all transformed to absolute values), only on matched pairs
                reg_yxtl = predictions[matched_row_inds, 2:6]
                reg_yxtl[:, 0] *= self.n_strips
                reg_yxtl[:, 1] *= (self.img_w - 1)
                reg_yxtl[:, 2] *= 180
                reg_yxtl[:, 3] *= self.n_strips

                target_yxtl = target[matched_col_inds, 2:6].clone()

                # regression targets -> S coordinates (all transformed to absolute values)
                reg_pred = predictions[matched_row_inds, 6:]
                reg_pred *= (self.img_w - 1)
                reg_targets = target[matched_col_inds, 6:].clone()

                with torch.no_grad():
                    predictions_starts = torch.clamp(
                        (predictions[matched_row_inds, 2] *
                         self.n_strips).round().long(), 0,
                        self.n_strips)  # ensure the predictions starts is valid
                    target_starts = (target[matched_col_inds, 2] *
                                     self.n_strips).round().long()
                    target_yxtl[:, -1] -= (predictions_starts - target_starts
                                           )  # reg length

                # Loss calculation
                cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                ) / target.shape[0]

                target_yxtl[:, 0] *= self.n_strips
                target_yxtl[:, 2] *= 180
                reg_xytl_loss = reg_xytl_loss + F.smooth_l1_loss(
                    reg_yxtl, target_yxtl,
                    reduction='none').mean()

                line_iou_loss, ious = liou_loss(reg_pred, reg_targets,self.img_w, length=15)
                iou_loss = iou_loss + line_iou_loss

                angle_loss  += a_loss(reg_pred, reg_targets, self.img_h)

        cls_loss /= (len(targets) * self.refine_layers)
        reg_xytl_loss /= (len(targets) * self.refine_layers)
        iou_loss /= (len(targets) * self.refine_layers)
        angle_loss /= (len(targets) * self.refine_layers)

        # loss = cls_loss * cls_loss_weight + reg_xytl_loss * xyt_loss_weight \
        #     + seg_loss * seg_loss_weight + iou_loss * iou_loss_weight

        return_value = {
            'aux_cls_loss': cls_loss * cls_loss_weight,
            'aux_reg_xytl_loss': reg_xytl_loss * xyt_loss_weight,
            'aux_iou_loss': iou_loss * iou_loss_weight,
            'aux_angle_loss': angle_loss * angle_loss_weight
        }

        return return_value

    def loss(self,
             output,
             batch,
             cls_loss_weight=2.,
             xyt_loss_weight=0.5,
             iou_loss_weight=2.,
             seg_loss_weight=1.):
        if 'cls_loss_weight' in self.cfg:
            cls_loss_weight = self.cfg.cls_loss_weight
        if 'xyt_loss_weight' in self.cfg:
            xyt_loss_weight = self.cfg.xyt_loss_weight
        if 'iou_loss_weight' in self.cfg:
            iou_loss_weight = self.cfg.iou_loss_weight
        if 'seg_loss_weight' in self.cfg:
            seg_loss_weight = self.cfg.seg_loss_weight
        if 'angle_loss_weight' in self.cfg:
            angle_loss_weight = self.cfg.angle_loss_weight

        predictions_lists = output['predictions_lists']
        targets = batch['lane_line'].clone()
        cls_criterion = FocalLoss(alpha=0.25, gamma=2.)
        cls_vfl_criterion = VariLanefocalLoss()
        cls_loss = torch.tensor(0.).to(self.prior_ys.device)
        reg_xytl_loss = torch.tensor(0.).to(self.prior_ys.device)
        iou_loss = torch.tensor(0.).to(self.prior_ys.device)
        angle_loss = torch.tensor(0.).to(self.prior_ys.device)

        storge = get_event_storage()

        for stage in range(self.refine_layers):
            predictions_list = predictions_lists[stage]
            for predictions, target in zip(predictions_list, targets):
                target = target[target[:, 1] == 1]
                target_num = target.shape[0]

                if len(target) == 0:
                    # If there are no targets, all predictions have to be negatives (i.e., 0 confidence)
                    cls_target = predictions.new_zeros(predictions.shape[0]).long()
                    cls_pred = predictions[:, :2]
                    cls_loss = cls_loss + cls_criterion(
                        cls_pred, cls_target).sum()
                    continue

                with torch.no_grad():
                    if stage >= 3:
                    # if stage == self.refine_layers-1:
                        use_dynamic = True
                    else:
                        use_dynamic = False
                    matched_row_inds, matched_col_inds = assign(
                        predictions, target, self.img_w, self.img_h,use_vfl_iter=self.cfg.use_vfl_iter,dynamic_k=4,use_dynamic=use_dynamic)

                # classification targets
                cls_target = predictions.new_zeros(predictions.shape[0]).long()
                cls_target[matched_row_inds] = 1
#                import pdb;pdb.set_trace()
#                cls_target[:target_num] = 1 # force positive assignment
                cls_pred = predictions[:, :2]

                # regression targets -> [start_y, start_x, theta] (all transformed to absolute values), only on matched pairs
                reg_yxtl = predictions[matched_row_inds, 2:6]
                reg_yxtl[:, 0] *= self.n_strips
                reg_yxtl[:, 1] *= (self.img_w - 1)
                reg_yxtl[:, 2] *= 180
                reg_yxtl[:, 3] *= self.n_strips

                target_yxtl = target[matched_col_inds, 2:6].clone()

                # regression targets -> S coordinates (all transformed to absolute values)
                reg_pred = predictions[matched_row_inds, 6:]
                reg_pred *= (self.img_w - 1)
                reg_targets = target[matched_col_inds, 6:].clone()

                with torch.no_grad():
                    predictions_starts = torch.clamp(
                        (predictions[matched_row_inds, 2] *
                         self.n_strips).round().long(), 0,
                        self.n_strips)  # ensure the predictions starts is valid
                    target_starts = (target[matched_col_inds, 2] *
                                     self.n_strips).round().long()
                    target_yxtl[:, -1] -= (predictions_starts - target_starts
                                           )  # reg length

                # Loss calculation
                cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                ) / target.shape[0]

                target_yxtl[:, 0] *= self.n_strips
                target_yxtl[:, 2] *= 180
                reg_xytl_loss = reg_xytl_loss + F.smooth_l1_loss(
                    reg_yxtl, target_yxtl,
                    reduction='none').mean()

                line_iou_loss, ious = liou_loss(reg_pred, reg_targets,self.img_w, length=15)
                iou_loss = iou_loss + line_iou_loss

                angle_loss  += a_loss(reg_pred, reg_targets, self.img_h)

                # if storge.iter >= self.cfg.use_vfl_iter and stage == len(self.refine_layers) - 1:
                # if stage == self.refine_layers- 1:
                #     cls_loss = cls_loss + cls_vfl_criterion(cls_pred, cls_target,ious).sum(
                #     ) / target.shape[0]
                # else:
                #     cls_loss = cls_loss + cls_criterion(cls_pred, cls_target).sum(
                #     ) / target.shape[0]

        # extra segmentation loss
        seg_loss = self.criterion(F.log_softmax(output['seg'], dim=1),batch['seg'].long())

        cls_loss /= (len(targets) * self.refine_layers)
        reg_xytl_loss /= (len(targets) * self.refine_layers)
        iou_loss /= (len(targets) * self.refine_layers)
        angle_loss /= (len(targets) * self.refine_layers)

        # loss = cls_loss * cls_loss_weight + reg_xytl_loss * xyt_loss_weight \
        #     + seg_loss * seg_loss_weight + iou_loss * iou_loss_weight

        return_value = {
            'cls_loss': cls_loss * cls_loss_weight,
            'reg_xytl_loss': reg_xytl_loss * xyt_loss_weight,
            'seg_loss': seg_loss * seg_loss_weight,
            'iou_loss': iou_loss * iou_loss_weight,
            'angle_loss': angle_loss * angle_loss_weight
        }

        return return_value


    def get_lanes(self, output, as_lanes=True):
        '''
        Convert model output to lanes.
        '''
        softmax = nn.Softmax(dim=1)

        decoded = []
        for predictions in output:
            # filter out the conf lower than conf threshold
            threshold = self.cfg.test_parameters.conf_threshold
            # threshold = 0.05
            scores = softmax(predictions[:, :2])[:, 1]
            keep_inds = scores >= threshold
            predictions = predictions[keep_inds]
            scores = scores[keep_inds]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue
            nms_predictions = predictions.detach().clone()
            nms_predictions = torch.cat(
                [nms_predictions[..., :4], nms_predictions[..., 5:]], dim=-1)
            nms_predictions[..., 4] = nms_predictions[..., 4] * self.n_strips
            nms_predictions[...,
                            5:] = nms_predictions[..., 5:] * (self.img_w - 1)

            keep, num_to_keep, _ = nms(
                nms_predictions,
                scores,
                overlap=self.cfg.test_parameters.nms_thres,
                top_k=self.cfg.max_lanes)
            keep = keep[:num_to_keep]
            predictions = predictions[keep]

            if predictions.shape[0] == 0:
                decoded.append([])
                continue

            predictions[:, 5] = torch.round(predictions[:, 5] * self.n_strips)
            if as_lanes:
                pred = self.predictions_to_pred(predictions)
            else:
                pred = predictions
            decoded.append(pred)

        return decoded


==> supp/code/DiffusionLane/unlanedet/model/RESA/__init__.py <==
from .resa import RESA,resa
from .busd import BUSD

==> supp/code/DiffusionLane/unlanedet/model/RESA/busd.py <==
import torch
from torch import nn
import torch.nn.functional as F
from torch.hub import load_state_dict_from_url


def conv3x3(in_planes, out_planes, stride=1, groups=1, dilation=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=dilation, groups=groups, bias=False, dilation=dilation)


def conv1x1(in_planes, out_planes, stride=1):
    """1x1 convolution"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=stride, bias=False)


class non_bottleneck_1d(nn.Module):
    def __init__(self, chann, dropprob, dilated):
        super().__init__()

        self.conv3x1_1 = nn.Conv2d(
            chann, chann, (3, 1), stride=1, padding=(1, 0), bias=True)

        self.conv1x3_1 = nn.Conv2d(
            chann, chann, (1, 3), stride=1, padding=(0, 1), bias=True)

        self.bn1 = nn.BatchNorm2d(chann, eps=1e-03)

        self.conv3x1_2 = nn.Conv2d(chann, chann, (3, 1), stride=1, padding=(1 * dilated, 0), bias=True,
                                   dilation=(dilated, 1))

        self.conv1x3_2 = nn.Conv2d(chann, chann, (1, 3), stride=1, padding=(0, 1 * dilated), bias=True,
                                   dilation=(1, dilated))

        self.bn2 = nn.BatchNorm2d(chann, eps=1e-03)

        self.dropout = nn.Dropout2d(dropprob)

    def forward(self, input):
        output = self.conv3x1_1(input)
        output = F.relu(output)
        output = self.conv1x3_1(output)
        output = self.bn1(output)
        output = F.relu(output)

        output = self.conv3x1_2(output)
        output = F.relu(output)
        output = self.conv1x3_2(output)
        output = self.bn2(output)

        if (self.dropout.p != 0):
            output = self.dropout(output)

        # +input = identity (residual connection)
        return F.relu(output + input)


class UpsamplerBlock(nn.Module):
    def __init__(self, ninput, noutput, up_width, up_height):
        super().__init__()

        self.conv = nn.ConvTranspose2d(
            ninput, noutput, 3, stride=2, padding=1, output_padding=1, bias=True)

        self.bn = nn.BatchNorm2d(noutput, eps=1e-3, track_running_stats=True)

        self.follows = nn.ModuleList()
        self.follows.append(non_bottleneck_1d(noutput, 0, 1))
        self.follows.append(non_bottleneck_1d(noutput, 0, 1))

        # interpolate
        self.up_width = up_width
        self.up_height = up_height
        self.interpolate_conv = conv1x1(ninput, noutput)
        self.interpolate_bn = nn.BatchNorm2d(
            noutput, eps=1e-3, track_running_stats=True)

    def forward(self, input):
        output = self.conv(input)
        output = self.bn(output)
        out = F.relu(output)
        for follow in self.follows:
            out = follow(out)

        interpolate_output = self.interpolate_conv(input)
        interpolate_output = self.interpolate_bn(interpolate_output)
        interpolate_output = F.relu(interpolate_output)

        interpolate = F.interpolate(interpolate_output, size=[self.up_height,  self.up_width],
                                    mode='bilinear', align_corners=False)

        return out + interpolate


class BUSD(nn.Module):
    def __init__(self, cfg):
        super().__init__()
        img_height = cfg.img_height
        img_width = cfg.img_width
        num_classes = cfg.num_classes

        self.layers = nn.ModuleList()

        self.layers.append(UpsamplerBlock(ninput=128, noutput=64,
                                          up_height=int(img_height)//4, up_width=int(img_width)//4))
        self.layers.append(UpsamplerBlock(ninput=64, noutput=32,
                                          up_height=int(img_height)//2, up_width=int(img_width)//2))
        self.layers.append(UpsamplerBlock(ninput=32, noutput=16,
                                          up_height=int(img_height)//1, up_width=int(img_width)//1))

        self.output_conv = conv1x1(16, num_classes)

    def forward(self, input):
        output = input

        for layer in self.layers:
            output = layer(output)

        output = self.output_conv(output)
        output = {'seg': output}

        return output

==> supp/code/DiffusionLane/unlanedet/model/RESA/resa.py <==
import torch
from torch import nn
import torch.nn.functional as F
from torch.hub import load_state_dict_from_url
from ..module import Detector

class resa(nn.Module):
    def __init__(self,
            direction,
            alpha,
            iter,
            conv_stride,
            cfg):
        super().__init__()
        self.cfg = cfg
        self.iter = iter
        chan = cfg.featuremap_out_channel 
        fea_stride = cfg.featuremap_out_stride
        self.height = cfg.img_height // fea_stride
        self.width = cfg.img_width // fea_stride
        self.alpha = alpha

        for i in range(self.iter):
            conv_vert1 = nn.Conv2d(
                chan, chan, (1, conv_stride),
                padding=(0, conv_stride//2), groups=1, bias=False)
            conv_vert2 = nn.Conv2d(
                chan, chan, (1, conv_stride),
                padding=(0, conv_stride//2), groups=1, bias=False)

            setattr(self, 'conv_d'+str(i), conv_vert1)
            setattr(self, 'conv_u'+str(i), conv_vert2)

            conv_hori1 = nn.Conv2d(
                chan, chan, (conv_stride, 1),
                padding=(conv_stride//2, 0), groups=1, bias=False)
            conv_hori2 = nn.Conv2d(
                chan, chan, (conv_stride, 1),
                padding=(conv_stride//2, 0), groups=1, bias=False)

            setattr(self, 'conv_r'+str(i), conv_hori1)
            setattr(self, 'conv_l'+str(i), conv_hori2)

            idx_d = (torch.arange(self.height) + self.height //
                     2**(self.iter - i)) % self.height
            setattr(self, 'idx_d'+str(i), idx_d)

            idx_u = (torch.arange(self.height) - self.height //
                     2**(self.iter - i)) % self.height
            setattr(self, 'idx_u'+str(i), idx_u)

            idx_r = (torch.arange(self.width) + self.width //
                     2**(self.iter - i)) % self.width
            setattr(self, 'idx_r'+str(i), idx_r)

            idx_l = (torch.arange(self.width) - self.width //
                     2**(self.iter - i)) % self.width
            setattr(self, 'idx_l'+str(i), idx_l)

    def update(self, x):
        height, width = x.size(2), x.size(3)
        for i in range(self.iter):
            idx_d = (torch.arange(height) + height //
                     2**(self.iter - i)) % height
            setattr(self, 'idx_d'+str(i), idx_d)

            idx_u = (torch.arange(height) - height //
                     2**(self.iter - i)) % height
            setattr(self, 'idx_u'+str(i), idx_u)

            idx_r = (torch.arange(width) + width //
                     2**(self.iter - i)) % width
            setattr(self, 'idx_r'+str(i), idx_r)

            idx_l = (torch.arange(width) - width //
                     2**(self.iter - i)) % width
            setattr(self, 'idx_l'+str(i), idx_l)

    def forward(self, x):
        x = x.clone()
        self.update(x)

        for direction in self.cfg.direction:
            for i in range(self.iter):
                conv = getattr(self, 'conv_' + direction + str(i))
                idx = getattr(self, 'idx_' + direction + str(i))
                if direction in ['d', 'u']:
                    x.add_(self.alpha * F.relu(conv(x[..., idx, :])))
                else:
                    x.add_(self.alpha * F.relu(conv(x[..., idx])))

        return x
    
class RESA(Detector):
    def __init__(self, backbone=None, aggregator=None, neck=None, head=None):
        super().__init__(backbone, aggregator, neck, head)

==> supp/code/DiffusionLane/unlanedet/model/SCNN/__init__.py <==
from .scnn import SCNN,SCNN_AGG
from .head import SCNNHead

==> supp/code/DiffusionLane/unlanedet/model/SCNN/head.py <==
import torch
from torch import nn
import torch.nn.functional as F
from ..module.core.lane import Lane
import cv2
import numpy as np

from ..module.head import LaneSeg

class SCNNHead(LaneSeg):
    def __init__(self, decoder, exist=None, thr=0.6, sample_y=None, cfg=None):
        super().__init__(decoder, exist, thr, sample_y, cfg)


==> supp/code/DiffusionLane/unlanedet/model/SCNN/scnn.py <==
from torch import nn
import torch.nn.functional as F
from torch.hub import load_state_dict_from_url
from ..module.architecture import Detector


class SCNN_AGG(nn.Module):
    def __init__(self, cfg=None):
        super().__init__()
        self.conv_d = nn.Conv2d(128, 128, (1, 9), padding=(0, 4), bias=False)
        self.conv_u = nn.Conv2d(128, 128, (1, 9), padding=(0, 4), bias=False)
        self.conv_r = nn.Conv2d(128, 128, (9, 1), padding=(4, 0), bias=False)
        self.conv_l = nn.Conv2d(128, 128, (9, 1), padding=(4, 0), bias=False)

    def forward(self, x):
        x = x.clone()
        for i in range(1, x.shape[2]):
            x[..., i:i+1, :] = x[..., i:i+1, :].clone() + F.relu(self.conv_d(x[..., i-1:i, :].clone()))

        for i in range(x.shape[2] - 2, 0, -1):
            x[..., i:i+1, :] = x[..., i:i+1, :].clone() + F.relu(self.conv_u(x[..., i+1:i+2, :].clone()))

        for i in range(1, x.shape[3]):
            x[..., i:i+1] = x[..., i:i+1].clone() + F.relu(self.conv_r(x[..., i-1:i].clone()))

        for i in range(x.shape[3] - 2, 0, -1):
            x[..., i:i+1] = x[..., i:i+1].clone() + F.relu(self.conv_l(x[..., i+1:i+2].clone()))
        return x

class SCNN(Detector):
    def __init__(self, backbone=None, aggregator=None, neck=None, head=None):
        super().__init__(backbone, aggregator, neck, head)
    
    def get_lanes(self, output):
        return super().get_lanes(output)

    def forward(self, batch):
        return super().forward(batch)


==> supp/code/DiffusionLane/unlanedet/model/UFLD/__init__.py <==
from .ufld import UFLD
from .head import LaneCls

==> supp/code/DiffusionLane/unlanedet/model/UFLD/head.py <==
import torch
from torch import nn
import numpy as np
import scipy

from ..module.core.lane import Lane
from ..module.losses import SoftmaxFocalLoss

class LaneCls(nn.Module):
    def __init__(self, 
                 dim, 
                 featuremap_out_channel,
                 griding_num,
                 sample_y,
                 ori_img_w,
                 ori_img_h,
                 **kwargs):
        super(LaneCls, self).__init__()
        chan = featuremap_out_channel
        self.griding_num = griding_num
        self.pool = torch.nn.Conv2d(chan, 8, 1)
        self.dim = dim
        self.total_dim = np.prod(dim)
        self.cls = torch.nn.Sequential(
            torch.nn.Linear(1800, 2048),
            torch.nn.ReLU(),
            torch.nn.Linear(2048, self.total_dim),
        )
        self.sample_y = sample_y
        self.ori_img_h = ori_img_h
        self.ori_img_w = ori_img_w

    def postprocess(self, out, localization_type='rel', flip_updown=True):
        predictions = []
        griding_num = self.griding_num
        for j in range(out.shape[0]):
            out_j = out[j].data.cpu().numpy()
            if flip_updown:
                out_j = out_j[:, ::-1, :]
            if localization_type == 'abs':
                out_j = np.argmax(out_j, axis=0)
                out_j[out_j == griding_num] = -1
                out_j = out_j + 1
            elif localization_type == 'rel':
                prob = scipy.special.softmax(out_j[:-1, :, :], axis=0)
                idx = np.arange(griding_num) + 1
                idx = idx.reshape(-1, 1, 1)
                loc = np.sum(prob * idx, axis=0)
                out_j = np.argmax(out_j, axis=0)
                loc[out_j == griding_num] = 0
                out_j = loc
            else:
                raise NotImplementedError
            predictions.append(out_j)
        return predictions

    def loss(self, output, batch):
        criterion = SoftmaxFocalLoss(2)

        loss_stats = {}
        cls_loss = criterion(output['cls'], batch['cls_label'])

        ret = {'loss': cls_loss}

        return ret
    
    def get_lanes(self, pred):
        predictions = self.postprocess(pred['cls']) 
        ret = []
        griding_num = self.griding_num
        sample_y = list(self.sample_y)
        for out in predictions:
            lanes = []
            for i in range(out.shape[1]):
                if sum(out[:, i] != 0) <= 2: continue
                out_i = out[:, i]
                coord = []
                for k in range(out.shape[0]):
                    if out[k, i] <= 0: continue
                    x = ((out_i[k]-0.5) * self.ori_img_w / (griding_num - 1))
                    y = sample_y[k]
                    coord.append([x, y])
                coord = np.array(coord)
                coord = np.flip(coord, axis=0)
                coord[:, 0] /= self.ori_img_w
                coord[:, 1] /= self.ori_img_h
                lanes.append(Lane(coord))
            ret.append(lanes)
        return ret

    def forward(self, x, **kwargs):
        x = x[-1]
        x = self.pool(x).view(-1, 1800)
        cls = self.cls(x).view(-1, *self.dim)
        output = {'cls': cls}
        return output 

==> supp/code/DiffusionLane/unlanedet/model/UFLD/ufld.py <==
from ..module.architecture import Detector

class UFLD(Detector):
    def __init__(self, backbone=None, aggregator=None, neck=None, head=None):
        super().__init__(backbone, aggregator, neck, head)
    
    def get_lanes(self, output):
        return super().get_lanes(output)

    def forward(self, batch):
        return super().forward(batch)

==> supp/code/DiffusionLane/unlanedet/model/__init__.py <==
from .module import *
from .UFLD import *
from .SCNN import *
from .CLRNet import *
from .RESA import *
from .CondlaneNet import *
from .DiffusionLane import *

==> supp/code/DiffusionLane/unlanedet/model/laneatt/__init__.py <==
from .head import LaneATT

==> supp/code/DiffusionLane/unlanedet/model/laneatt/head.py <==
import math

import cv2
import torch
import numpy as np
import torch.nn as nn

from ...layers.ops import nms
from ..module.core.lane import Lane
from ..module import FocalLoss
from ..module.architecture.detector import move_device_like

class LaneATT(nn.Module):
    def __init__(self,
                 backbone='resnet34',
                 pretrained_backbone=True,
                 S=72,
                 img_w=640,
                 img_h=360,
                 anchors_freq_path=None,
                 topk_anchors=None,
                 anchor_feat_channels=64,
                 cfg=None):
        super(LaneATT, self).__init__()
        self.cfg = cfg
        backbone_nb_channels = cfg.featuremap_out_channel
        self.stride = cfg.featuremap_out_stride
        self.img_w = img_w
        self.n_strips = S - 1
        self.n_offsets = S
        self.fmap_h = img_h // self.stride
        fmap_w = img_w // self.stride
        self.fmap_w = fmap_w
        self.anchor_ys = torch.linspace(1, 0, steps=self.n_offsets, dtype=torch.float32)
        self.anchor_cut_ys = torch.linspace(1, 0, steps=self.fmap_h, dtype=torch.float32)
        self.anchor_feat_channels = anchor_feat_channels
        self.register_buffer("device_tensor", torch.tensor([1,1,1]).view(-1, 1, 1), False)

        # Anchor angles, same ones used in Line-CNN
        self.left_angles = [72., 60., 49., 39., 30., 22.]
        self.right_angles = [108., 120., 131., 141., 150., 158.]
        self.bottom_angles = [165., 150., 141., 131., 120., 108., 100., 90., 80., 72., 60., 49., 39., 30., 15.]

        # Generate anchors
        self.anchors, self.anchors_cut = self.generate_anchors(lateral_n=72, bottom_n=128)

        # Filter masks if `anchors_freq_path` is provided
        if anchors_freq_path is not None:
            anchors_mask = torch.load(anchors_freq_path).cpu()
            assert topk_anchors is not None
            ind = torch.argsort(anchors_mask, descending=True)[:topk_anchors]
            self.anchors = self.anchors[ind]
            self.anchors_cut = self.anchors_cut[ind]

        # Pre compute indices for the anchor pooling
        self.cut_zs, self.cut_ys, self.cut_xs, self.invalid_mask = self.compute_anchor_cut_indices(
            self.anchor_feat_channels, fmap_w, self.fmap_h)
        

        # Setup and initialize layers
        self.conv1 = nn.Conv2d(backbone_nb_channels, self.anchor_feat_channels, kernel_size=1)
        self.cls_layer = nn.Linear(2 * self.anchor_feat_channels * self.fmap_h, 2)
        self.reg_layer = nn.Linear(2 * self.anchor_feat_channels * self.fmap_h, self.n_offsets + 1)
        self.attention_layer = nn.Linear(self.anchor_feat_channels * self.fmap_h, len(self.anchors) - 1)
        self.initialize_layer(self.attention_layer)
        self.initialize_layer(self.conv1)
        self.initialize_layer(self.cls_layer)
        self.initialize_layer(self.reg_layer)

        #self.inited = False

        # Move to cuda device
        self.anchors = move_device_like(self.anchors,self.device_tensor)
        self.anchor_ys = move_device_like(self.anchor_ys,self.device_tensor)
        self.cut_zs = move_device_like(self.cut_zs,self.device_tensor)
        self.cut_ys = move_device_like(self.cut_ys,self.device_tensor)
        self.cut_xs = move_device_like(self.cut_xs,self.device_tensor)
        self.invalid_mask = move_device_like(self.invalid_mask,self.device_tensor)

    @staticmethod
    def initialize_layer(layer):
        if isinstance(layer, (nn.Conv2d, nn.Linear)):
            torch.nn.init.normal_(layer.weight, mean=0., std=0.001)
            if layer.bias is not None:
                torch.nn.init.constant_(layer.bias, 0)

    def forward(self, x, **kwargs):
        param = self.cfg.train_parameters if self.training else self.cfg.test_parameters
        conf_threshold=param.conf_threshold
        nms_thres=param.nms_thres
        nms_topk=param.nms_topk
        x = x[-1]
        batch_features = self.conv1(x)
        batch_anchor_features = self.cut_anchor_features(batch_features)

        # Join proposals from all images into a single proposals features batch
        batch_anchor_features = batch_anchor_features.view(-1, self.anchor_feat_channels * self.fmap_h)

        # Add attention features
        softmax = nn.Softmax(dim=1)
        scores = self.attention_layer(batch_anchor_features)
        attention = softmax(scores).reshape(x.shape[0], len(self.anchors), -1)
        attention_matrix = torch.eye(attention.shape[1], device=x.device).repeat(x.shape[0], 1, 1)
        non_diag_inds = torch.nonzero(attention_matrix == 0., as_tuple=False)
        attention_matrix[:] = 0
        attention_matrix[non_diag_inds[:, 0], non_diag_inds[:, 1], non_diag_inds[:, 2]] = attention.flatten()
        batch_anchor_features = batch_anchor_features.reshape(x.shape[0], len(self.anchors), -1)
        attention_features = torch.bmm(torch.transpose(batch_anchor_features, 1, 2),
                                       torch.transpose(attention_matrix, 1, 2)).transpose(1, 2)
        attention_features = attention_features.reshape(-1, self.anchor_feat_channels * self.fmap_h)
        batch_anchor_features = batch_anchor_features.reshape(-1, self.anchor_feat_channels * self.fmap_h)
        batch_anchor_features = torch.cat((attention_features, batch_anchor_features), dim=1)

        # Predict
        cls_logits = self.cls_layer(batch_anchor_features)
        reg = self.reg_layer(batch_anchor_features)

        # Undo joining
        cls_logits = cls_logits.reshape(x.shape[0], -1, cls_logits.shape[1])
        reg = reg.reshape(x.shape[0], -1, reg.shape[1])

        # Add offsets to anchors
        reg_proposals = torch.zeros((*cls_logits.shape[:2], 5 + self.n_offsets), device=x.device)
        reg_proposals += self.anchors
        reg_proposals[:, :, :2] = cls_logits
        reg_proposals[:, :, 4:] += reg

        # Apply nms
        proposals_list = self.nms(reg_proposals, attention_matrix, nms_thres, nms_topk, conf_threshold)

        output = {'proposals_list':proposals_list}

        return output 
    
    def nms(self, batch_proposals, batch_attention_matrix, nms_thres, nms_topk, conf_threshold):
        softmax = nn.Softmax(dim=1)
        proposals_list = []
        for proposals, attention_matrix in zip(batch_proposals, batch_attention_matrix):
            anchor_inds = torch.arange(batch_proposals.shape[1], device=proposals.device)
            # The gradients do not have to (and can't) be calculated for the NMS procedure
            with torch.no_grad():
                scores = softmax(proposals[:, :2])[:, 1]
                if conf_threshold is not None:
                    # apply confidence threshold
                    above_threshold = scores > conf_threshold
                    proposals = proposals[above_threshold]
                    scores = scores[above_threshold]
                    anchor_inds = anchor_inds[above_threshold]
                if proposals.shape[0] == 0:
                    proposals_list.append((proposals[[]], self.anchors[[]], attention_matrix[[]], None))
                    continue
                keep, num_to_keep, _ = nms(proposals, scores, overlap=nms_thres, top_k=nms_topk)
                keep = keep[:num_to_keep]
            proposals = proposals[keep]
            anchor_inds = anchor_inds[keep]
            attention_matrix = attention_matrix[anchor_inds]
            proposals_list.append((proposals, self.anchors[keep], attention_matrix, anchor_inds))

        return proposals_list

    def match_proposals_with_targets(self, proposals, targets, t_pos=15., t_neg=20.):
        # repeat proposals and targets to generate all combinations
        num_proposals = proposals.shape[0]
        num_targets = targets.shape[0]
        # pad proposals and target for the valid_offset_mask's trick
        proposals_pad = proposals.new_zeros(proposals.shape[0], proposals.shape[1] + 1)
        proposals_pad[:, :-1] = proposals
        proposals = proposals_pad
        targets_pad = targets.new_zeros(targets.shape[0], targets.shape[1] + 1)
        targets_pad[:, :-1] = targets
        targets = targets_pad
    
        proposals = torch.repeat_interleave(proposals, num_targets,
                                            dim=0)  # repeat_interleave'ing [a, b] 2 times gives [a, a, b, b]
    
        targets = torch.cat(num_proposals * [targets])  # applying this 2 times on [c, d] gives [c, d, c, d]
    
        # get start and the intersection of offsets
        targets_starts = targets[:, 2] * self.n_strips
        proposals_starts = proposals[:, 2] * self.n_strips
        starts = torch.max(targets_starts, proposals_starts).round().long()
        ends = (targets_starts + targets[:, 4] - 1).round().long()
        lengths = ends - starts + 1
        ends[lengths < 0] = starts[lengths < 0] - 1
        lengths[lengths < 0] = 0  # a negative number here means no intersection, thus zero lenght
    
        valid_offsets_mask = targets.new_zeros(targets.shape)
        all_indices = torch.arange(valid_offsets_mask.shape[0], dtype=torch.long, device=targets.device)
        #   put a one on index `start`, giving [0, 1, 0, 0, 0]
        valid_offsets_mask[all_indices, 5 + starts] = 1.
        valid_offsets_mask[all_indices, 5 + ends + 1] -= 1.
        valid_offsets_mask = valid_offsets_mask.cumsum(dim=1) != 0.
        invalid_offsets_mask = ~valid_offsets_mask
    
        # compute distances
        # this compares [ac, ad, bc, bd], i.e., all combinations
        distances = torch.abs((targets - proposals) * valid_offsets_mask.float()).sum(dim=1) / (lengths.float() + 1e-9
                                                                                                )  # avoid division by zero
        INFINITY = 987654.
        distances[lengths == 0] = INFINITY
        invalid_offsets_mask = invalid_offsets_mask.view(num_proposals, num_targets, invalid_offsets_mask.shape[1])
        distances = distances.view(num_proposals, num_targets)  # d[i,j] = distance from proposal i to target j
    
        positives = distances.min(dim=1)[0] < t_pos
        negatives = distances.min(dim=1)[0] > t_neg
    
        if positives.sum() == 0:
            target_positives_indices = torch.tensor([], device=positives.device, dtype=torch.long)
        else:
            target_positives_indices = distances[positives].argmin(dim=1)
        invalid_offsets_mask = invalid_offsets_mask[positives, target_positives_indices]
    
        return positives, invalid_offsets_mask[:, :-1], negatives, target_positives_indices
    
    def loss(self, output, batch, cls_loss_weight=10):
        targets = batch['lane_line']
        proposals_list = output['proposals_list'] 
        focal_loss = FocalLoss(alpha=0.25, gamma=2.)
        smooth_l1_loss = nn.SmoothL1Loss()
        cls_loss = 0
        reg_loss = 0
        valid_imgs = len(targets)
        total_positives = 0
        for (proposals, anchors, _, _), target in zip(proposals_list, targets):
            # Filter lanes that do not exist (confidence == 0)
            target = target[target[:, 1] == 1]
            if len(target) == 0:
                # If there are no targets, all proposals have to be negatives (i.e., 0 confidence)
                cls_target = proposals.new_zeros(len(proposals)).long()
                cls_pred = proposals[:, :2]
                cls_loss += focal_loss(cls_pred, cls_target).sum()
                continue
            # Gradients are also not necessary for the positive & negative matching
            with torch.no_grad():
                positives_mask, invalid_offsets_mask, negatives_mask, target_positives_indices = self.match_proposals_with_targets(
                    anchors, target)

            positives = proposals[positives_mask]
            num_positives = len(positives)
            total_positives += num_positives
            negatives = proposals[negatives_mask]
            num_negatives = len(negatives)

            # Handle edge case of no positives found
            if num_positives == 0:
                cls_target = proposals.new_zeros(len(proposals)).long()
                cls_pred = proposals[:, :2]
                cls_loss += focal_loss(cls_pred, cls_target).sum()
                continue

            # Get classification targets
            all_proposals = torch.cat([positives, negatives], 0)
            cls_target = proposals.new_zeros(num_positives + num_negatives).long()
            cls_target[:num_positives] = 1.
            cls_pred = all_proposals[:, :2]

            # Regression targets
            reg_pred = positives[:, 4:]
            with torch.no_grad():
                target = target[target_positives_indices]
                positive_starts = (positives[:, 2] * self.n_strips).round().long()
                target_starts = (target[:, 2] * self.n_strips).round().long()
                target[:, 4] -= positive_starts - target_starts
                all_indices = torch.arange(num_positives, dtype=torch.long)
                ends = (positive_starts + target[:, 4] - 1).round().long()
                invalid_offsets_mask = torch.zeros((num_positives, 1 + self.n_offsets + 1),
                                                   dtype=torch.int)  # length + S + pad
                invalid_offsets_mask[all_indices, 1 + positive_starts] = 1
                invalid_offsets_mask[all_indices, 1 + ends + 1] -= 1
                invalid_offsets_mask = invalid_offsets_mask.cumsum(dim=1) == 0
                invalid_offsets_mask = invalid_offsets_mask[:, :-1]
                invalid_offsets_mask[:, 0] = False
                reg_target = target[:, 4:]
                reg_target[invalid_offsets_mask] = reg_pred[invalid_offsets_mask]

            # Loss calc
            reg_loss += smooth_l1_loss(reg_pred, reg_target)
            cls_loss += focal_loss(cls_pred, cls_target).sum() / num_positives

        # Batch mean
        cls_loss /= valid_imgs
        reg_loss /= valid_imgs

        # loss = cls_loss_weight * cls_loss + reg_loss
        return {'cls_loss': cls_loss_weight * cls_loss, 'reg_loss': reg_loss}

    def compute_anchor_cut_indices(self, n_fmaps, fmaps_w, fmaps_h):
        # definitions
        n_proposals = len(self.anchors_cut)

        # indexing
        unclamped_xs = torch.flip((self.anchors_cut[:, 5:] / self.stride).round().long(), dims=(1,))
        unclamped_xs = unclamped_xs.unsqueeze(2)
        unclamped_xs = torch.repeat_interleave(unclamped_xs, n_fmaps, dim=0).reshape(-1, 1)
        cut_xs = torch.clamp(unclamped_xs, 0, fmaps_w - 1)
        unclamped_xs = unclamped_xs.reshape(n_proposals, n_fmaps, fmaps_h, 1)
        invalid_mask = (unclamped_xs < 0) | (unclamped_xs > fmaps_w)
        cut_ys = torch.arange(0, fmaps_h)
        cut_ys = cut_ys.repeat(n_fmaps * n_proposals)[:, None].reshape(n_proposals, n_fmaps, fmaps_h)
        cut_ys = cut_ys.reshape(-1, 1)
        cut_zs = torch.arange(n_fmaps).repeat_interleave(fmaps_h).repeat(n_proposals)[:, None]

        return cut_zs, cut_ys, cut_xs, invalid_mask
    
    def cut_anchor_features(self, features):
        # definitions
        batch_size = features.shape[0]
        n_proposals = len(self.anchors)
        n_fmaps = features.shape[1]
        batch_anchor_features = torch.zeros((batch_size, n_proposals, n_fmaps, self.fmap_h, 1), device=features.device)

        # actual cutting
        for batch_idx, img_features in enumerate(features):
            rois = img_features[self.cut_zs, self.cut_ys, self.cut_xs].view(n_proposals, n_fmaps, self.fmap_h, 1)
            rois[self.invalid_mask] = 0
            batch_anchor_features[batch_idx] = rois

        return batch_anchor_features
    
    def generate_anchors(self, lateral_n, bottom_n):
        left_anchors, left_cut = self.generate_side_anchors(self.left_angles, x=0., nb_origins=lateral_n)
        right_anchors, right_cut = self.generate_side_anchors(self.right_angles, x=1., nb_origins=lateral_n)
        bottom_anchors, bottom_cut = self.generate_side_anchors(self.bottom_angles, y=1., nb_origins=bottom_n)

        return torch.cat([left_anchors, bottom_anchors, right_anchors]), torch.cat([left_cut, bottom_cut, right_cut])
    
    def generate_side_anchors(self, angles, nb_origins, x=None, y=None):
        if x is None and y is not None:
            starts = [(x, y) for x in np.linspace(1., 0., num=nb_origins)]
        elif x is not None and y is None:
            starts = [(x, y) for y in np.linspace(1., 0., num=nb_origins)]
        else:
            raise Exception('Please define exactly one of `x` or `y` (not neither nor both)')

        n_anchors = nb_origins * len(angles)

        # each row, first for x and second for y:
        # 2 scores, 1 start_y, start_x, 1 lenght, S coordinates, score[0] = negative prob, score[1] = positive prob
        anchors = torch.zeros((n_anchors, 2 + 2 + 1 + self.n_offsets))
        anchors_cut = torch.zeros((n_anchors, 2 + 2 + 1 + self.fmap_h))
        for i, start in enumerate(starts):
            for j, angle in enumerate(angles):
                k = i * len(angles) + j
                anchors[k] = self.generate_anchor(start, angle)
                anchors_cut[k] = self.generate_anchor(start, angle, cut=True)

        return anchors, anchors_cut
    
    def generate_anchor(self, start, angle, cut=False):
        if cut:
            anchor_ys = self.anchor_cut_ys
            anchor = torch.zeros(2 + 2 + 1 + self.fmap_h)
        else:
            anchor_ys = self.anchor_ys
            anchor = torch.zeros(2 + 2 + 1 + self.n_offsets)
        angle = angle * math.pi / 180.  # degrees to radians
        start_x, start_y = start
        anchor[2] = 1 - start_y
        anchor[3] = start_x
        anchor[5:] = (start_x + (1 - anchor_ys - 1 + start_y) / math.tan(angle)) * self.img_w

        return anchor
    
    def proposals_to_pred(self, proposals):
        self.anchor_ys = self.anchor_ys.to(proposals.device)
        self.anchor_ys = self.anchor_ys.double()
        lanes = []
        for lane in proposals:
            lane_xs = lane[5:] / self.img_w
            start = int(round(lane[2].item() * self.n_strips))
            length = int(round(lane[4].item()))
            end = start + length - 1
            end = min(end, len(self.anchor_ys) - 1)
            # end = label_end
            # if the proposal does not start at the bottom of the image,
            # extend its proposal until the x is outside the image
            mask = ~((((lane_xs[:start] >= 0.) &
                       (lane_xs[:start] <= 1.)).cpu().numpy()[::-1].cumprod()[::-1]).astype(np.bool))
            lane_xs[end + 1:] = -2
            lane_xs[:start][mask] = -2
            lane_ys = self.anchor_ys[lane_xs >= 0]
            lane_xs = lane_xs[lane_xs >= 0]
            lane_xs = lane_xs.flip(0).double()
            lane_ys = lane_ys.flip(0)
            if len(lane_xs) <= 1:
                continue
            points = torch.stack((lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)), dim=1).squeeze(2)
            lane = Lane(points=points.cpu().numpy(),
                        metadata={
                            'start_x': lane[3],
                            'start_y': lane[2],
                            'conf': lane[1]
                        })
            lanes.append(lane)
        return lanes

    def get_lanes(self, output, as_lanes=True):
        proposals_list = output['proposals_list']
        softmax = nn.Softmax(dim=1)
        decoded = []
        for proposals, _, _, _ in proposals_list:
            proposals[:, :2] = softmax(proposals[:, :2])
            proposals[:, 4] = torch.round(proposals[:, 4])
            if proposals.shape[0] == 0:
                decoded.append([])
                continue
            if as_lanes:
                pred = self.proposals_to_pred(proposals)
            else:
                pred = proposals
            decoded.append(pred)

        return decoded

==> supp/code/DiffusionLane/unlanedet/model/module/__init__.py <==
from .architecture import *
from .backbone import *
from .losses import *
from .head import *
from .neck import *
from .transformers import *

==> supp/code/DiffusionLane/unlanedet/model/module/architecture/__init__.py <==
from .detector import Detector

==> supp/code/DiffusionLane/unlanedet/model/module/architecture/detector.py <==
import torch
import torch.nn as nn

@torch.jit.script_if_tracing
def move_device_like(src: torch.Tensor, dst: torch.Tensor) -> torch.Tensor:
    """
    Tracing friendly way to cast tensor to another tensor's device. Device will be treated
    as constant during tracing, scripting the casting process as whole can workaround this issue.
    """
    return src.to(dst.device)

class Detector(nn.Module):
    def __init__(self,backbone=None,aggregator=None,neck=None,head=None):
        super().__init__()
        self.backbone = backbone
        self.aggregator = aggregator
        self.neck = neck
        self.head = head

        self.register_buffer("device_tensor", torch.tensor([1,1,1]).view(-1, 1, 1), False)

    def _move_to_current_device(self, x):
        return move_device_like(x, self.device_tensor)

    def to_cuda(self, batch):
        for k in batch:
            if not isinstance(batch[k], torch.Tensor):
                continue
            batch[k] = self._move_to_current_device(batch[k])
        return batch

    def get_lanes(self, output):
        return self.head.get_lanes(output)

    def forward(self, batch):
        output = {}
        batch = self.to_cuda(batch)
        fea = self.backbone(batch['img'])

        if self.aggregator:
            fea[-1] = self.aggregator(fea[-1])

        if self.neck:
            fea = self.neck(fea)

        if self.training:
            out = self.head(fea, batch=batch)
            output.update(self.head.loss(out, batch))
        else:
            output = self.head(fea)

        return output

==> supp/code/DiffusionLane/unlanedet/model/module/backbone/__init__.py <==
from .resnet import ResNetWrapper

==> supp/code/DiffusionLane/unlanedet/model/module/backbone/resnet.py <==
import numpy as np
import torch
import torch.nn.functional as F
from torch import nn
from torch.hub import load_state_dict_from_url

model_urls = {
    'resnet18': 'https://download.pytorch.org/models/resnet18-5c106cde.pth',
    'resnet34': 'https://download.pytorch.org/models/resnet34-333f7ec4.pth',
    'resnet50': 'https://download.pytorch.org/models/resnet50-19c8e357.pth',
    'resnet101': 'https://download.pytorch.org/models/resnet101-5d3b4d8f.pth',
    'resnet152': 'https://download.pytorch.org/models/resnet152-b121ed2d.pth',
    'resnext50_32x4d': 'https://download.pytorch.org/models/resnext50_32x4d-7cdf4587.pth',
    'resnext101_32x8d': 'https://download.pytorch.org/models/resnext101_32x8d-8ba56ff5.pth',
    'wide_resnet50_2': 'https://download.pytorch.org/models/wide_resnet50_2-95faca4d.pth',
    'wide_resnet101_2': 'https://download.pytorch.org/models/wide_resnet101_2-32ee1156.pth',
}


def conv3x3(in_planes, out_planes, stride=1, groups=1, dilation=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=dilation, groups=groups, bias=False, dilation=dilation)


def conv1x1(in_planes, out_planes, stride=1):
    """1x1 convolution"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=stride, bias=False)


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, inplanes, planes, stride=1, downsample=None, groups=1,
                 base_width=64, dilation=1, norm_layer=None):
        super(BasicBlock, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        if groups != 1 or base_width != 64:
            raise ValueError(
                'BasicBlock only supports groups=1 and base_width=64')
        # if dilation > 1:
        #     raise NotImplementedError(
        #         "Dilation > 1 not supported in BasicBlock")
        # Both self.conv1 and self.downsample layers downsample the input when stride != 1
        self.conv1 = conv3x3(inplanes, planes, stride, dilation=dilation)
        self.bn1 = norm_layer(planes)
        self.relu = nn.ReLU(inplace=True)
        self.conv2 = conv3x3(planes, planes, dilation=dilation)
        self.bn2 = norm_layer(planes)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        out += identity
        out = self.relu(out)

        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, inplanes, planes, stride=1, downsample=None, groups=1,
                 base_width=64, dilation=1, norm_layer=None):
        super(Bottleneck, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        width = int(planes * (base_width / 64.)) * groups
        # Both self.conv2 and self.downsample layers downsample the input when stride != 1
        self.conv1 = conv1x1(inplanes, width)
        self.bn1 = norm_layer(width)
        self.conv2 = conv3x3(width, width, stride, groups, dilation)
        self.bn2 = norm_layer(width)
        self.conv3 = conv1x1(width, planes * self.expansion)
        self.bn3 = norm_layer(planes * self.expansion)
        self.relu = nn.ReLU(inplace=True)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        out += identity
        out = self.relu(out)

        return out



class ResNetWrapper(nn.Module):

    def __init__(self, 
                resnet = 'resnet18',
                pretrained=True,
                replace_stride_with_dilation=[False, False, False],
                out_conv=False,
                fea_stride=8,
                out_channel=128,
                in_channels=[64, 128, 256, 512],
                cfg=None):
        super(ResNetWrapper, self).__init__()
        self.cfg = cfg
        self.in_channels = in_channels 

        self.model = eval(resnet)(
            pretrained=pretrained,
            replace_stride_with_dilation=replace_stride_with_dilation, in_channels=self.in_channels)
        self.out = None
        if out_conv:
            out_channel = 512
            for chan in reversed(self.in_channels):
                if chan < 0: continue
                out_channel = chan
                break
            self.out = conv1x1(
                out_channel * self.model.expansion, cfg.featuremap_out_channel)

    def forward(self, x):
        x = self.model(x)
        if self.out:
            x[-1] = self.out(x[-1])
        return x


class ResNet(nn.Module):

    def __init__(self, block, layers, zero_init_residual=False,
                 groups=1, width_per_group=64, replace_stride_with_dilation=None,
                 norm_layer=None, in_channels=None):
        super(ResNet, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        self._norm_layer = norm_layer

        self.inplanes = 64
        self.dilation = 1
        if replace_stride_with_dilation is None:
            # each element in the tuple indicates if we should replace
            # the 2x2 stride with a dilated convolution instead
            replace_stride_with_dilation = [False, False, False]
        if len(replace_stride_with_dilation) != 3:
            raise ValueError("replace_stride_with_dilation should be None "
                             "or a 3-element tuple, got {}".format(replace_stride_with_dilation))
        self.groups = groups
        self.base_width = width_per_group
        self.conv1 = nn.Conv2d(3, self.inplanes, kernel_size=7, stride=2, padding=3,
                               bias=False)
        self.bn1 = norm_layer(self.inplanes)
        self.relu = nn.ReLU(inplace=True)
        self.maxpool = nn.MaxPool2d(kernel_size=3, stride=2, padding=1)
        self.in_channels = in_channels
        self.layer1 = self._make_layer(block, in_channels[0], layers[0])
        self.layer2 = self._make_layer(block, in_channels[1], layers[1], stride=2,
                                       dilate=replace_stride_with_dilation[0])
        self.layer3 = self._make_layer(block, in_channels[2], layers[2], stride=2,
                                       dilate=replace_stride_with_dilation[1])
        if in_channels[3] > 0:
            self.layer4 = self._make_layer(block, in_channels[3], layers[3], stride=2,
                                           dilate=replace_stride_with_dilation[2])
        self.expansion = block.expansion

        # self.avgpool = nn.AdaptiveAvgPool2d((1, 1))
        # self.fc = nn.Linear(512 * block.expansion, num_classes)

        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(
                    m.weight, mode='fan_out', nonlinearity='relu')
            elif isinstance(m, (nn.BatchNorm2d, nn.GroupNorm)):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)

        # Zero-initialize the last BN in each residual branch,
        # so that the residual branch starts with zeros, and each residual block behaves like an identity.
        # This improves the model by 0.2~0.3% according to https://arxiv.org/abs/1706.02677
        if zero_init_residual:
            for m in self.modules():
                if isinstance(m, Bottleneck):
                    nn.init.constant_(m.bn3.weight, 0)
                elif isinstance(m, BasicBlock):
                    nn.init.constant_(m.bn2.weight, 0)

    def _make_layer(self, block, planes, blocks, stride=1, dilate=False):
        norm_layer = self._norm_layer
        downsample = None
        previous_dilation = self.dilation
        if dilate:
            self.dilation *= stride
            stride = 1
        if stride != 1 or self.inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                conv1x1(self.inplanes, planes * block.expansion, stride),
                norm_layer(planes * block.expansion),
            )

        layers = []
        layers.append(block(self.inplanes, planes, stride, downsample, self.groups,
                            self.base_width, previous_dilation, norm_layer))
        self.inplanes = planes * block.expansion
        for _ in range(1, blocks):
            layers.append(block(self.inplanes, planes, groups=self.groups,
                                base_width=self.base_width, dilation=self.dilation,
                                norm_layer=norm_layer))

        return nn.Sequential(*layers)

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)

        out_layers = [] 
        for name in ['layer1', 'layer2', 'layer3', 'layer4']:
            if not hasattr(self, name):
                continue
            layer = getattr(self, name)
            x = layer(x)
            out_layers.append(x)

        return out_layers 


def _resnet(arch, block, layers, pretrained, progress, **kwargs):
    model = ResNet(block, layers, **kwargs)
    if pretrained:
        state_dict = load_state_dict_from_url(model_urls[arch])
        model.load_state_dict(state_dict, strict=False)
    return model


def resnet18(pretrained=False, progress=True, **kwargs):
    r"""ResNet-18 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet18', BasicBlock, [2, 2, 2, 2], pretrained, progress,
                   **kwargs)


def resnet34(pretrained=False, progress=True, **kwargs):
    r"""ResNet-34 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet34', BasicBlock, [3, 4, 6, 3], pretrained, progress,
                   **kwargs)


def resnet50(pretrained=False, progress=True, **kwargs):
    r"""ResNet-50 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet50', Bottleneck, [3, 4, 6, 3], pretrained, progress,
                   **kwargs)


def resnet101(pretrained=False, progress=True, **kwargs):
    r"""ResNet-101 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet101', Bottleneck, [3, 4, 23, 3], pretrained, progress,
                   **kwargs)


def resnet152(pretrained=False, progress=True, **kwargs):
    r"""ResNet-152 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet152', Bottleneck, [3, 8, 36, 3], pretrained, progress,
                   **kwargs)


def resnext50_32x4d(pretrained=False, progress=True, **kwargs):
    r"""ResNeXt-50 32x4d model from
    `"Aggregated Residual Transformation for Deep Neural Networks" <https://arxiv.org/pdf/1611.05431.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['groups'] = 32
    kwargs['width_per_group'] = 4
    return _resnet('resnext50_32x4d', Bottleneck, [3, 4, 6, 3],
                   pretrained, progress, **kwargs)


def resnext101_32x8d(pretrained=False, progress=True, **kwargs):
    r"""ResNeXt-101 32x8d model from
    `"Aggregated Residual Transformation for Deep Neural Networks" <https://arxiv.org/pdf/1611.05431.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['groups'] = 32
    kwargs['width_per_group'] = 8
    return _resnet('resnext101_32x8d', Bottleneck, [3, 4, 23, 3],
                   pretrained, progress, **kwargs)


def wide_resnet50_2(pretrained=False, progress=True, **kwargs):
    r"""Wide ResNet-50-2 model from
    `"Wide Residual Networks" <https://arxiv.org/pdf/1605.07146.pdf>`_

    The model is the same as ResNet except for the bottleneck number of channels
    which is twice larger in every block. The number of channels in outer 1x1
    convolutions is the same, e.g. last block in ResNet-50 has 2048-512-2048
    channels, and in Wide ResNet-50-2 has 2048-1024-2048.

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['width_per_group'] = 64 * 2
    return _resnet('wide_resnet50_2', Bottleneck, [3, 4, 6, 3],
                   pretrained, progress, **kwargs)


def wide_resnet101_2(pretrained=False, progress=True, **kwargs):
    r"""Wide ResNet-101-2 model from
    `"Wide Residual Networks" <https://arxiv.org/pdf/1605.07146.pdf>`_

    The model is the same as ResNet except for the bottleneck number of channels
    which is twice larger in every block. The number of channels in outer 1x1
    convolutions is the same, e.g. last block in ResNet-50 has 2048-512-2048
    channels, and in Wide ResNet-50-2 has 2048-1024-2048.

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['width_per_group'] = 64 * 2
    return _resnet('wide_resnet101_2', Bottleneck, [3, 4, 23, 3],
                   pretrained, progress, **kwargs)

==> supp/code/DiffusionLane/unlanedet/model/module/core/lane.py <==
from scipy.interpolate import InterpolatedUnivariateSpline
import numpy as np


class Lane:
    def __init__(self, points=None, invalid_value=-2., metadata=None):
        super(Lane, self).__init__()
        self.curr_iter = 0
        self.points = points
        self.invalid_value = invalid_value
        self.function = InterpolatedUnivariateSpline(points[:, 1], points[:, 0], k=min(3, len(points) - 1))
        self.min_y = points[:, 1].min() - 0.01
        self.max_y = points[:, 1].max() + 0.01

        self.metadata = metadata or {}

    def __repr__(self):
        return '[Lane]\n' + str(self.points) + '\n[/Lane]'

    def __call__(self, lane_ys):
        lane_xs = self.function(lane_ys)

        lane_xs[(lane_ys < self.min_y) | (lane_ys > self.max_y)] = self.invalid_value
        return lane_xs

    def to_array(self, cfg):
        sample_y = cfg.sample_y
        img_w, img_h = cfg.ori_img_w, cfg.ori_img_h
        ys = np.array(sample_y) / float(img_h)
        xs = self(ys)
        valid_mask = (xs >= 0) & (xs < 1)
        lane_xs = xs[valid_mask] * img_w
        lane_ys = ys[valid_mask] * img_h
        lane = np.concatenate((lane_xs.reshape(-1, 1), lane_ys.reshape(-1, 1)), axis=1)
        return lane


    def __iter__(self):
        return self

    def __next__(self):
        if self.curr_iter < len(self.points):
            self.curr_iter += 1
            return self.points[self.curr_iter - 1]
        self.curr_iter = 0
        raise StopIteration

==> supp/code/DiffusionLane/unlanedet/model/module/head/__init__.py <==
from .laneseg import LaneSeg
from .plaindecoder import PlainDecoder
from .exist_head import ExistHead

==> supp/code/DiffusionLane/unlanedet/model/module/head/exist_head.py <==
import torch
from torch import nn
import torch.nn.functional as F
from torch.hub import load_state_dict_from_url

class ExistHead(nn.Module):
    def __init__(self, cfg=None):
        super(ExistHead, self).__init__()
        self.cfg = cfg

        self.dropout = nn.Dropout2d(0.1)
        self.conv8 = nn.Conv2d(cfg.featuremap_out_channel, cfg.num_classes, 1)

        stride = cfg.featuremap_out_stride * 2
        self.fc9 = nn.Linear(
            int(cfg.num_classes * cfg.img_width / stride * cfg.img_height / stride), 128)
        self.fc10 = nn.Linear(128, cfg.num_classes-1)

    def forward(self, x):
        x = self.dropout(x)
        x = self.conv8(x)

        x = F.softmax(x, dim=1)
        x = F.avg_pool2d(x, 2, stride=2, padding=0)
        x = x.view(-1, x.numel() // x.shape[0])
        x = self.fc9(x)
        x = F.relu(x)
        x = self.fc10(x)
        x = torch.sigmoid(x)

        output = {'exist': x}

        return output

==> supp/code/DiffusionLane/unlanedet/model/module/head/laneseg.py <==
import torch
from torch import nn
import torch.nn.functional as F
from ..core.lane import Lane
import cv2
import numpy as np

class LaneSeg(nn.Module):
    def __init__(self, decoder, exist=None, thr=0.6,
            sample_y=None, cfg=None):
        super(LaneSeg, self).__init__()
        self.cfg = cfg
        self.thr = thr
        self.sample_y = sample_y
        self.decoder = decoder
        self.exist = exist if exist else None


    def get_lanes(self, output):
        segs = output['seg']
        segs = F.softmax(segs, dim=1)
        segs = segs.detach().cpu().numpy()
        if 'exist' in output:
            exists = output['exist']
            exists = exists.detach().cpu().numpy()
            exists = exists > 0.5
        else:
            exists = [None for _ in segs]

        ret = []
        for seg, exist in zip(segs, exists):
            lanes = self.probmap2lane(seg, exist)
            ret.append(lanes)
        return ret

    def probmap2lane(self, probmaps, exists=None):
        lanes = []
        probmaps = probmaps[1:, ...]
        if exists is None:
            exists = [True for _ in probmaps]
        for probmap, exist in zip(probmaps, exists):
            if exist == 0:
                continue
            probmap = cv2.blur(probmap, (9, 9), borderType=cv2.BORDER_REPLICATE)
            cut_height = self.cfg.cut_height
            ori_h = self.cfg.ori_img_h - cut_height
            coord = []
            for y in self.sample_y:
                proj_y = round((y - cut_height) * self.cfg.img_height/ori_h)
                line = probmap[proj_y]
                if np.max(line) < self.thr:
                    continue
                value = np.argmax(line)
                x = value*self.cfg.ori_img_w/self.cfg.img_width#-1.
                if x > 0:
                    coord.append([x, y])
            if len(coord) < 5:
                continue

            coord = np.array(coord)
            coord = np.flip(coord, axis=0)
            coord[:, 0] /= self.cfg.ori_img_w
            coord[:, 1] /= self.cfg.ori_img_h
            lanes.append(Lane(coord))
    
        return lanes

    def loss(self, output, batch):
        weights = torch.ones(self.cfg.num_classes)
        weights[0] = self.cfg.bg_weight
        weights = weights.cuda()
        criterion = torch.nn.NLLLoss(ignore_index=self.cfg.ignore_label,
                                          weight=weights).cuda()
        criterion_exist = torch.nn.BCEWithLogitsLoss().cuda()
        seg_loss = criterion(F.log_softmax(
            output['seg'], dim=1), batch['mask'].long())
        ret = {"seg_loss":seg_loss}

        if 'exist' in output:
            exist_loss = 0.1 * \
                criterion_exist(output['exist'], batch['lane_exist'].float())
            ret.update({'exist_loss': exist_loss})

        return ret


    def forward(self, x, **kwargs):
        output = {}
        x = x[-1]
        output.update(self.decoder(x))
        if self.exist:
            output.update(self.exist(x))

        return output 


==> supp/code/DiffusionLane/unlanedet/model/module/head/plaindecoder.py <==
import torch
from torch import nn
import torch.nn.functional as F
from torch.hub import load_state_dict_from_url

class PlainDecoder(nn.Module):
    def __init__(self, cfg):
        super(PlainDecoder, self).__init__()
        self.cfg = cfg

        self.dropout = nn.Dropout2d(0.1)
        self.conv8 = nn.Conv2d(cfg.featuremap_out_channel, cfg.num_classes, 1)

    def forward(self, x):

        x = self.dropout(x)
        x = self.conv8(x)
        if 'img_height' in self.cfg:
            x = F.interpolate(x, size=[self.cfg.img_height,  self.cfg.img_width],
                               mode='bilinear', align_corners=False)
        elif 'img_h' in self.cfg:
            x = F.interpolate(x, size=[self.cfg.img_h,  self.cfg.img_w],
                               mode='bilinear', align_corners=False)
        else:
            raise RuntimeError("img width does not in the cfg, check it")
        

        output = {'seg': x}

        return output 


==> supp/code/DiffusionLane/unlanedet/model/module/losses/__init__.py <==
from .focal_loss import SoftmaxFocalLoss, FocalLoss


==> supp/code/DiffusionLane/unlanedet/model/module/losses/focal_loss.py <==
from typing import Optional

import torch
import torch.nn as nn
import torch.nn.functional as F

# Source: https://github.com/kornia/kornia/blob/f4f70fefb63287f72bc80cd96df9c061b1cb60dd/kornia/losses/focal.py

class SoftmaxFocalLoss(nn.Module):
    def __init__(self, gamma, ignore_lb=255, *args, **kwargs):
        super(SoftmaxFocalLoss, self).__init__()
        self.gamma = gamma
        self.nll = nn.NLLLoss(ignore_index=ignore_lb)

    def forward(self, logits, labels):
        scores = F.softmax(logits, dim=1)
        factor = torch.pow(1.-scores, self.gamma)
        log_score = F.log_softmax(logits, dim=1)
        log_score = factor * log_score
        loss = self.nll(log_score, labels)
        return loss

def one_hot(labels: torch.Tensor,
            num_classes: int,
            device: Optional[torch.device] = None,
            dtype: Optional[torch.dtype] = None,
            eps: Optional[float] = 1e-6) -> torch.Tensor:
    r"""Converts an integer label x-D tensor to a one-hot (x+1)-D tensor.

    Args:
        labels (torch.Tensor) : tensor with labels of shape :math:`(N, *)`,
                                where N is batch size. Each value is an integer
                                representing correct classification.
        num_classes (int): number of classes in labels.
        device (Optional[torch.device]): the desired device of returned tensor.
         Default: if None, uses the current device for the default tensor type
         (see torch.set_default_tensor_type()). device will be the CPU for CPU
         tensor types and the current CUDA device for CUDA tensor types.
        dtype (Optional[torch.dtype]): the desired data type of returned
         tensor. Default: if None, infers data type from values.

    Returns:
        torch.Tensor: the labels in one hot tensor of shape :math:`(N, C, *)`,

    Examples::
        >>> labels = torch.LongTensor([[[0, 1], [2, 0]]])
        >>> kornia.losses.one_hot(labels, num_classes=3)
        tensor([[[[1., 0.],
                  [0., 1.]],
                 [[0., 1.],
                  [0., 0.]],
                 [[0., 0.],
                  [1., 0.]]]]
    """
    if not torch.is_tensor(labels):
        raise TypeError("Input labels type is not a torch.Tensor. Got {}".format(type(labels)))
    if not labels.dtype == torch.int64:
        raise ValueError("labels must be of the same dtype torch.int64. Got: {}".format(labels.dtype))
    if num_classes < 1:
        raise ValueError("The number of classes must be bigger than one." " Got: {}".format(num_classes))
    shape = labels.shape
    one_hot = torch.zeros(shape[0], num_classes, *shape[1:], device=device, dtype=dtype)
    return one_hot.scatter_(1, labels.unsqueeze(1), 1.0) + eps


def focal_loss(input: torch.Tensor,
               target: torch.Tensor,
               alpha: float,
               gamma: float = 2.0,
               reduction: str = 'none',
               eps: float = 1e-8) -> torch.Tensor:
    r"""Function that computes Focal loss.

    See :class:`~kornia.losses.FocalLoss` for details.
    """
    if not torch.is_tensor(input):
        raise TypeError("Input type is not a torch.Tensor. Got {}".format(type(input)))

    if not len(input.shape) >= 2:
        raise ValueError("Invalid input shape, we expect BxCx*. Got: {}".format(input.shape))

    if input.size(0) != target.size(0):
        raise ValueError('Expected input batch_size ({}) to match target batch_size ({}).'.format(
            input.size(0), target.size(0)))

    n = input.size(0)
    out_size = (n, ) + input.size()[2:]
    if target.size()[1:] != input.size()[2:]:
        raise ValueError('Expected target size {}, got {}'.format(out_size, target.size()))

    if not input.device == target.device:
        raise ValueError("input and target must be in the same device. Got: {} and {}".format(
            input.device, target.device))

    # compute softmax over the classes axis
    input_soft: torch.Tensor = F.softmax(input, dim=1) + eps

    # create the labels one hot tensor
    target_one_hot: torch.Tensor = one_hot(target, num_classes=input.shape[1], device=input.device, dtype=input.dtype)

    # compute the actual focal loss
    weight = torch.pow(-input_soft + 1., gamma)

    focal = -alpha * weight * torch.log(input_soft)
    loss_tmp = torch.sum(target_one_hot * focal, dim=1)

    if reduction == 'none':
        loss = loss_tmp
    elif reduction == 'mean':
        loss = torch.mean(loss_tmp)
    elif reduction == 'sum':
        loss = torch.sum(loss_tmp)
    else:
        raise NotImplementedError("Invalid reduction mode: {}".format(reduction))
    return loss


class FocalLoss(nn.Module):
    r"""Criterion that computes Focal loss.

    According to [1], the Focal loss is computed as follows:

    .. math::

        \text{FL}(p_t) = -\alpha_t (1 - p_t)^{\gamma} \, \text{log}(p_t)

    where:
       - :math:`p_t` is the model's estimated probability for each class.


    Arguments:
        alpha (float): Weighting factor :math:`\alpha \in [0, 1]`.
        gamma (float): Focusing parameter :math:`\gamma >= 0`.
        reduction (str, optional): Specifies the reduction to apply to the
         output: ‘none’ | ‘mean’ | ‘sum’. ‘none’: no reduction will be applied,
         ‘mean’: the sum of the output will be divided by the number of elements
         in the output, ‘sum’: the output will be summed. Default: ‘none’.

    Shape:
        - Input: :math:`(N, C, *)` where C = number of classes.
        - Target: :math:`(N, *)` where each value is
          :math:`0 ≤ targets[i] ≤ C−1`.

    Examples:
        >>> N = 5  # num_classes
        >>> kwargs = {"alpha": 0.5, "gamma": 2.0, "reduction": 'mean'}
        >>> loss = kornia.losses.FocalLoss(**kwargs)
        >>> input = torch.randn(1, N, 3, 5, requires_grad=True)
        >>> target = torch.empty(1, 3, 5, dtype=torch.long).random_(N)
        >>> output = loss(input, target)
        >>> output.backward()

    References:
        [1] https://arxiv.org/abs/1708.02002
    """
    def __init__(self, alpha: float, gamma: float = 2.0, reduction: str = 'none') -> None:
        super(FocalLoss, self).__init__()
        self.alpha: float = alpha
        self.gamma: float = gamma
        self.reduction: str = reduction
        self.eps: float = 1e-6

    def forward(  # type: ignore
            self, input: torch.Tensor, target: torch.Tensor) -> torch.Tensor:
        return focal_loss(input, target, self.alpha, self.gamma, self.reduction, self.eps)

==> supp/code/DiffusionLane/unlanedet/model/module/neck/__init__.py <==
from .fpn import FPN

==> supp/code/DiffusionLane/unlanedet/model/module/neck/fpn.py <==
import math
import warnings
import fvcore.nn.weight_init as weight_init
import torch
import torch.nn.functional as F
from torch import nn

from ....layers import Conv2d,get_norm,Activation

class FPN(nn.Module):
    def __init__(self,
                 in_channels,
                 out_channels,
                 num_outs,
                 start_level=0,
                 end_level=-1,
                 add_extra_convs=False,
                 extra_convs_on_inputs=True,
                 relu_before_extra_convs=False,
                 no_norm_on_lateral=False,
                 conv_cfg=None,
                 norm_cfg=None,
                 attention=False,
                 act_cfg=None,
                 upsample_cfg=dict(mode='nearest'),
                 init_cfg=dict(type='Xavier',
                               layer='Conv2d',
                               distribution='uniform'),
                 cfg=None):
        super(FPN, self).__init__()
#        import pdb;pdb.set_trace()
#        assert isinstance(in_channels, list)
        self.in_channels = in_channels
        self.out_channels = out_channels
        self.num_ins = len(in_channels)
        self.num_outs = num_outs
        self.attention = attention
        self.relu_before_extra_convs = relu_before_extra_convs
        self.no_norm_on_lateral = no_norm_on_lateral
        self.upsample_cfg = upsample_cfg.copy()

        if end_level == -1:
            self.backbone_end_level = self.num_ins
            assert num_outs >= self.num_ins - start_level
        else:
            # if end_level < inputs, no extra level is allowed
            self.backbone_end_level = end_level
            assert end_level <= len(in_channels)
            assert num_outs == end_level - start_level
        self.start_level = start_level
        self.end_level = end_level
        self.add_extra_convs = add_extra_convs
        assert isinstance(add_extra_convs, (str, bool))
        if isinstance(add_extra_convs, str):
            # Extra_convs_source choices: 'on_input', 'on_lateral', 'on_output'
            assert add_extra_convs in ('on_input', 'on_lateral', 'on_output')
        elif add_extra_convs:  # True
            if extra_convs_on_inputs:
                # TODO: deprecate `extra_convs_on_inputs`
                warnings.simplefilter('once')
                warnings.warn(
                    '"extra_convs_on_inputs" will be deprecated in v2.9.0,'
                    'Please use "add_extra_convs"', DeprecationWarning)
                self.add_extra_convs = 'on_input'
            else:
                self.add_extra_convs = 'on_output'

        self.lateral_convs = nn.ModuleList()
        self.fpn_convs = nn.ModuleList()

        for i in range(self.start_level, self.backbone_end_level):
            l_conv = Conv2d(
                in_channels[i],
                out_channels,
                1,
                norm = get_norm(norm_cfg,out_channels) if not self.no_norm_on_lateral else None,
                activation = Activation(act=act_cfg)
            )
            fpn_conv = Conv2d(out_channels,
                              out_channels,
                              3,
                              padding=1,
                              norm = get_norm(norm_cfg,out_channels),
                              activation = Activation(act=act_cfg))

            self.lateral_convs.append(l_conv)
            self.fpn_convs.append(fpn_conv)

        # add extra conv layers (e.g., RetinaNet)
        extra_levels = num_outs - self.backbone_end_level + self.start_level
        if self.add_extra_convs and extra_levels >= 1:
            for i in range(extra_levels):
                if i == 0 and self.add_extra_convs == 'on_input':
                    in_channels = self.in_channels[self.backbone_end_level - 1]
                else:
                    in_channels = out_channels
                extra_fpn_conv = Conv2d(in_channels,
                                        out_channels,
                                        3,
                                        stride=2,
                                        padding=1,
                                        norm = get_norm(norm_cfg,out_channels),
                                        activation = Activation(act=act_cfg)
                                         )
                self.fpn_convs.append(extra_fpn_conv)

    def forward(self, inputs):
        """Forward function."""
        assert len(inputs) >= len(self.in_channels)

        if len(inputs) > len(self.in_channels):
            for _ in range(len(inputs) - len(self.in_channels)):
                del inputs[0]

        # build laterals
        laterals = [
            lateral_conv(inputs[i + self.start_level])
            for i, lateral_conv in enumerate(self.lateral_convs)
        ]

        # build top-down path
        used_backbone_levels = len(laterals)
        for i in range(used_backbone_levels - 1, 0, -1):
            # In some cases, fixing `scale factor` (e.g. 2) is preferred, but
            #  it cannot co-exist with `size` in `F.interpolate`.
            if 'scale_factor' in self.upsample_cfg:
                laterals[i - 1] += F.interpolate(laterals[i],
                                                 **self.upsample_cfg)
            else:
                prev_shape = laterals[i - 1].shape[2:]
                laterals[i - 1] += F.interpolate(laterals[i],
                                                 size=prev_shape,
                                                 **self.upsample_cfg)

        # build outputs
        # part 1: from original levels
        outs = [
            self.fpn_convs[i](laterals[i]) for i in range(used_backbone_levels)
        ]
        # part 2: add extra levels
        if self.num_outs > len(outs):
            # use max pool to get more levels on top of outputs
            # (e.g., Faster R-CNN, Mask R-CNN)
            if not self.add_extra_convs:
                for i in range(self.num_outs - used_backbone_levels):
                    outs.append(F.max_pool2d(outs[-1], 1, stride=2))
            # add conv layers on top of original feature maps (RetinaNet)
            else:
                if self.add_extra_convs == 'on_input':
                    extra_source = inputs[self.backbone_end_level - 1]
                elif self.add_extra_convs == 'on_lateral':
                    extra_source = laterals[-1]
                elif self.add_extra_convs == 'on_output':
                    extra_source = outs[-1]
                else:
                    raise NotImplementedError
                outs.append(self.fpn_convs[used_backbone_levels](extra_source))
                for i in range(used_backbone_levels + 1, self.num_outs):
                    if self.relu_before_extra_convs:
                        outs.append(self.fpn_convs[i](F.relu(outs[-1])))
                    else:
                        outs.append(self.fpn_convs[i](outs[-1]))
        return tuple(outs)

==> supp/code/DiffusionLane/unlanedet/model/module/transformers/__init__.py <==
from .position_embedding import *

==> supp/code/DiffusionLane/unlanedet/model/module/transformers/position_embedding.py <==
import math
import torch
import torch.nn as nn
from ....layers import Conv2d,Activation,get_norm
import torch.nn.functional as F

class PositionEmbeddingSine(nn.Module):
    """Sinusoidal position embedding used in DETR model.

    Please see `End-to-End Object Detection with Transformers
    <https://arxiv.org/pdf/2005.12872>`_ for more details.

    Args:
        num_pos_feats (int): The feature dimension for each position along
            x-axis or y-axis. The final returned dimension for each position
            is 2 times of the input value.
        temperature (int, optional): The temperature used for scaling
            the position embedding. Default: 10000.
        scale (float, optional): A scale factor that scales the position
            embedding. The scale will be used only when `normalize` is True.
            Default: 2*pi.
        eps (float, optional): A value added to the denominator for numerical
            stability. Default: 1e-6.
        offset (float): An offset added to embed when doing normalization.
        normalize (bool, optional): Whether to normalize the position embedding.
            Default: False.
    """

    def __init__(
        self,
        num_pos_feats: int = 64,
        temperature: int = 10000,
        scale: float = 2 * math.pi,
        eps: float = 1e-6,
        offset: float = 0.0,
        normalize: bool = False,
    ):
        super().__init__()
        if normalize:
            assert isinstance(scale, (float, int)), (
                "when normalize is set,"
                "scale should be provided and in float or int type, "
                f"found {type(scale)}"
            )
        self.num_pos_feats = num_pos_feats
        self.temperature = temperature
        self.normalize = normalize
        self.scale = scale
        self.eps = eps
        self.offset = offset

    def forward(self, mask: torch.Tensor, **kwargs) -> torch.Tensor:
        """Forward function for `PositionEmbeddingSine`.

        Args:
            mask (torch.Tensor): ByteTensor mask. Non-zero values representing
                ignored positions, while zero values means valid positions
                for the input tensor. Shape as `(bs, h, w)`.

        Returns:
            torch.Tensor: Returned position embedding with
            shape `(bs, num_pos_feats * 2, h, w)`
        """
        assert mask is not None
        not_mask = ~mask
        y_embed = not_mask.cumsum(1, dtype=torch.float32)
        x_embed = not_mask.cumsum(2, dtype=torch.float32)
        if self.normalize:
            y_embed = (y_embed + self.offset) / (y_embed[:, -1:, :] + self.eps) * self.scale
            x_embed = (x_embed + self.offset) / (x_embed[:, :, -1:] + self.eps) * self.scale
        dim_t = torch.arange(self.num_pos_feats, dtype=torch.float32, device=mask.device)
        dim_t = self.temperature ** (
            2 * torch.div(dim_t, 2, rounding_mode="floor") / self.num_pos_feats
        )
        pos_x = x_embed[:, :, :, None] / dim_t
        pos_y = y_embed[:, :, :, None] / dim_t

        # use view as mmdet instead of flatten for dynamically exporting to ONNX
        B, H, W = mask.size()
        pos_x = torch.stack((pos_x[:, :, :, 0::2].sin(), pos_x[:, :, :, 1::2].cos()), dim=4).view(
            B, H, W, -1
        )
        pos_y = torch.stack((pos_y[:, :, :, 0::2].sin(), pos_y[:, :, :, 1::2].cos()), dim=4).view(
            B, H, W, -1
        )
        pos = torch.cat((pos_y, pos_x), dim=3).permute(0, 3, 1, 2)
        return pos


class PositionEmbeddingLearned(nn.Module):
    """
    Position embedding with learnable embedding weights.

    Args:
        num_pos_feats (int): The feature dimension for each position along
            x-axis or y-axis. The final returned dimension for each position
            is 2 times of the input value.
        row_num_embed (int, optional): The dictionary size of row embeddings.
            Default: 50.
        col_num_embed (int, optional): The dictionary size of column embeddings.
            Default: 50.
    """

    def __init__(
        self,
        num_pos_feats: int = 256,
        row_num_embed: int = 50,
        col_num_embed: int = 50,
    ):
        super().__init__()
        self.row_embed = nn.Embedding(row_num_embed, num_pos_feats)
        self.col_embed = nn.Embedding(col_num_embed, num_pos_feats)
        self.num_pos_feats = num_pos_feats
        self.row_num_embed = row_num_embed
        self.col_num_embed = col_num_embed

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.uniform_(self.row_embed.weight)
        nn.init.uniform_(self.col_embed.weight)

    def forward(self, mask):
        """Forward function for `PositionEmbeddingLearned`.

        Args:
            mask (torch.Tensor): ByteTensor mask. Non-zero values representing
                ignored positions, while zero values means valid positions
                for the input tensor. Shape as `(bs, h, w)`.

        Returns:
            torch.Tensor: Returned position embedding with
            shape `(bs, num_pos_feats * 2, h, w)`
        """
        h, w = mask.shape[-2:]
        x = torch.arange(w, device=mask.device)
        y = torch.arange(h, device=mask.device)
        x_emb = self.col_embed(x)
        y_emb = self.row_embed(y)
        pos = (
            torch.cat(
                [
                    x_emb.unsqueeze(0).repeat(h, 1, 1),
                    y_emb.unsqueeze(1).repeat(1, w, 1),
                ],
                dim=-1,
            )
            .permute(2, 0, 1)
            .unsqueeze(0)
            .repeat(mask.shape[0], 1, 1, 1)
        )
        return pos


class AttentionLayer(nn.Module):
    """ Position attention module"""

    def __init__(self, in_dim, out_dim, ratio=4, stride=1):
        super(AttentionLayer, self).__init__()
        self.chanel_in = in_dim
        self.pre_conv = Conv2d(
            in_dim,
            out_dim,
            kernel_size=3,
            stride=stride,
            padding=1,
            norm = get_norm(norm="BN",out_channels=out_dim),
#            activation = nn.ReLU()
        )
        self.query_conv = nn.Conv2d(
            in_channels=out_dim, out_channels=out_dim // ratio, kernel_size=1)
        self.key_conv = nn.Conv2d(
            in_channels=out_dim, out_channels=out_dim // ratio, kernel_size=1)
        self.value_conv = nn.Conv2d(
            in_channels=out_dim, out_channels=out_dim, kernel_size=1)
        self.final_conv = Conv2d(
            out_dim,
            out_dim,    
            kernel_size=3,
            padding=1,    
            norm = get_norm(norm="BN",out_channels=out_dim),
#            activation = nn.ReLU(inplace=False)    
        )
        self.softmax = nn.Softmax(dim=-1)
        self.gamma = nn.Parameter(torch.zeros(1))

    def forward(self, x, pos=None):
        """
            inputs :
                x : inpput feature maps( B X C X H X W)
            returns :
                out : attention value + input feature
                attention: B X (HxW) X (HxW)
        """
        x = self.pre_conv(x)
        m_batchsize, _, height, width = x.size()
        if pos is not None:
            x += pos
        proj_query = F.relu(self.query_conv(x)).view(m_batchsize, -1,
                                             width * height).permute(0, 2, 1)
        proj_key = self.key_conv(x).view(m_batchsize, -1, width * height)

        energy = torch.bmm(proj_query, proj_key)
        attention = self.softmax(energy)
        attention = attention.permute(0, 2, 1)
        proj_value = self.value_conv(x).view(m_batchsize, -1, width * height)
        out = torch.bmm(proj_value, attention)
        out = out.view(m_batchsize, -1, height, width)
        proj_value = proj_value.view(m_batchsize, -1, height, width)
        out_feat = self.gamma * out + x
        out_feat = F.relu(self.final_conv(out_feat)
)
        return out_feat

class TransConvEncoderModule(nn.Module):
    def __init__(self, in_dim, attn_in_dims, attn_out_dims, strides, ratios, downscale=True, pos_shape=None, cfg=None):
        super(TransConvEncoderModule, self).__init__()
        if downscale:
            stride = 2
        else:
            stride = 1
        # self.first_conv = ConvModule(in_dim, 2*in_dim, kernel_size=3, stride=stride, padding=1)
        # self.final_conv = ConvModule(attn_out_dims[-1], attn_out_dims[-1], kernel_size=3, stride=1, padding=1)
        attn_layers = []
        for dim1, dim2, stride, ratio in zip(attn_in_dims, attn_out_dims, strides, ratios):
            attn_layers.append(AttentionLayer(dim1, dim2, ratio, stride))
        if pos_shape is not None:
            self.attn_layers = nn.ModuleList(attn_layers)
        else:
            self.attn_layers = nn.Sequential(*attn_layers)
        self.pos_shape = pos_shape
        self.pos_embeds = []
        if pos_shape is not None:
            for dim in attn_out_dims:
                pos_embed = build_position_encoding(dim, pos_shape).cuda()
                self.pos_embeds.append(pos_embed)
    
    def forward(self, src):
        if self.pos_shape is None:
            src = self.attn_layers(src)
        else:
            for layer, pos in zip(self.attn_layers, self.pos_embeds):
                src = layer(src, pos.to(src.device))
        return src

def build_position_encoding(hidden_dim, shape):
#    import pdb;pdb.set_trace()
    mask = torch.zeros(list(shape), dtype=torch.bool)
    pos_module = PositionEmbeddingSine(hidden_dim // 2)
    pos_embs = pos_module(mask)
    return pos_embs

def get_sine_pos_embed(
    pos_tensor: torch.Tensor,
    num_pos_feats: int = 128,
    temperature: int = 10000,
    exchange_xy: bool = True,
) -> torch.Tensor:
    """generate sine position embedding from a position tensor

    Args:
        pos_tensor (torch.Tensor): Shape as `(None, n)`.
        num_pos_feats (int): projected shape for each float in the tensor. Default: 128
        temperature (int): The temperature used for scaling
            the position embedding. Default: 10000.
        exchange_xy (bool, optional): exchange pos x and pos y. \
            For example, input tensor is `[x, y]`, the results will  # noqa 
            be `[pos(y), pos(x)]`. Defaults: True.

    Returns:
        torch.Tensor: Returned position embedding  # noqa 
        with shape `(None, n * num_pos_feats)`.
    """
    scale = 2 * math.pi
    dim_t = torch.arange(num_pos_feats, dtype=torch.float32, device=pos_tensor.device)
    dim_t = temperature ** (2 * torch.div(dim_t, 2, rounding_mode="floor") / num_pos_feats)

    def sine_func(x: torch.Tensor):
        sin_x = x * scale / dim_t
        sin_x = torch.stack((sin_x[:, :, 0::2].sin(), sin_x[:, :, 1::2].cos()), dim=3).flatten(2)
        return sin_x

    pos_res = [sine_func(x) for x in pos_tensor.split([1] * pos_tensor.shape[-1], dim=-1)]
    if exchange_xy:
        pos_res[0], pos_res[1] = pos_res[1], pos_res[0]
    pos_res = torch.cat(pos_res, dim=2)
    return pos_res

==> supp/code/DiffusionLane/unlanedet/solver/__init__.py <==
from .lr_scheduler import LRScheduler,LRMultiplier

==> supp/code/DiffusionLane/unlanedet/solver/build.py <==
import copy
import itertools
import logging
from collections import defaultdict
from enum import Enum
from typing import Any, Callable, Dict, Iterable, List, Optional, Set, Type, Union
import torch
from fvcore.common.param_scheduler import (
    CosineParamScheduler,
    MultiStepParamScheduler,
    StepWithFixedGammaParamScheduler,
)

from ..config import CfgNode
from ..utils.env import TORCH_VERSION

from .lr_scheduler import LRMultiplier, LRScheduler, WarmupParamScheduler

_GradientClipperInput = Union[torch.Tensor, Iterable[torch.Tensor]]
_GradientClipper = Callable[[_GradientClipperInput], None]

class GradientClipType(Enum):
    VALUE = "value"
    NORM = "norm"


def _create_gradient_clipper(cfg: CfgNode) -> _GradientClipper:
    """
    Creates gradient clipping closure to clip by value or by norm,
    according to the provided config.
    """
    cfg = copy.deepcopy(cfg)

    def clip_grad_norm(p: _GradientClipperInput):
        torch.nn.utils.clip_grad_norm_(p, cfg.CLIP_VALUE, cfg.NORM_TYPE)

    def clip_grad_value(p: _GradientClipperInput):
        torch.nn.utils.clip_grad_value_(p, cfg.CLIP_VALUE)

    _GRADIENT_CLIP_TYPE_TO_CLIPPER = {
        GradientClipType.VALUE: clip_grad_value,
        GradientClipType.NORM: clip_grad_norm,
    }
    return _GRADIENT_CLIP_TYPE_TO_CLIPPER[GradientClipType(cfg.CLIP_TYPE)]


def _generate_optimizer_class_with_gradient_clipping(
    optimizer: Type[torch.optim.Optimizer],
    *,
    per_param_clipper: Optional[_GradientClipper] = None,
    global_clipper: Optional[_GradientClipper] = None,
) -> Type[torch.optim.Optimizer]:
    """
    Dynamically creates a new type that inherits the type of a given instance
    and overrides the `step` method to add gradient clipping
    """
    assert (
        per_param_clipper is None or global_clipper is None
    ), "Not allowed to use both per-parameter clipping and global clipping"

    def optimizer_wgc_step(self, closure=None):
        if per_param_clipper is not None:
            for group in self.param_groups:
                for p in group["params"]:
                    per_param_clipper(p)
        else:
            # global clipper for future use with detr
            # (https://github.com/facebookresearch/detr/pull/287)
            all_params = itertools.chain(*[g["params"] for g in self.param_groups])
            global_clipper(all_params)
        super(type(self), self).step(closure)

    OptimizerWithGradientClip = type(
        optimizer.__name__ + "WithGradientClip",
        (optimizer,),
        {"step": optimizer_wgc_step},
    )
    return OptimizerWithGradientClip


def maybe_add_gradient_clipping(
    cfg: CfgNode, optimizer: Type[torch.optim.Optimizer]
) -> Type[torch.optim.Optimizer]:
    """
    If gradient clipping is enabled through config options, wraps the existing
    optimizer type to become a new dynamically created class OptimizerWithGradientClip
    that inherits the given optimizer and overrides the `step` method to
    include gradient clipping.

    Args:
        cfg: CfgNode, configuration options
        optimizer: type. A subclass of torch.optim.Optimizer

    Return:
        type: either the input `optimizer` (if gradient clipping is disabled), or
            a subclass of it with gradient clipping included in the `step` method.
    """
    if not cfg.SOLVER.CLIP_GRADIENTS.ENABLED:
        return optimizer
    if isinstance(optimizer, torch.optim.Optimizer):
        optimizer_type = type(optimizer)
    else:
        assert issubclass(optimizer, torch.optim.Optimizer), optimizer
        optimizer_type = optimizer

    grad_clipper = _create_gradient_clipper(cfg.SOLVER.CLIP_GRADIENTS)
    OptimizerWithGradientClip = _generate_optimizer_class_with_gradient_clipping(
        optimizer_type, per_param_clipper=grad_clipper
    )
    if isinstance(optimizer, torch.optim.Optimizer):
        optimizer.__class__ = OptimizerWithGradientClip  # a bit hacky, not recommended
        return optimizer
    else:
        return OptimizerWithGradientClip


def build_optimizer(cfg: CfgNode, model: torch.nn.Module) -> torch.optim.Optimizer:
    """
    Build an optimizer from config.
    """
    params = get_default_optimizer_params(
        model,
        base_lr=cfg.SOLVER.BASE_LR,
        weight_decay_norm=cfg.SOLVER.WEIGHT_DECAY_NORM,
        bias_lr_factor=cfg.SOLVER.BIAS_LR_FACTOR,
        weight_decay_bias=cfg.SOLVER.WEIGHT_DECAY_BIAS,
    )
    sgd_args = {
        "params": params,
        "lr": cfg.SOLVER.BASE_LR,
        "momentum": cfg.SOLVER.MOMENTUM,
        "nesterov": cfg.SOLVER.NESTEROV,
        "weight_decay": cfg.SOLVER.WEIGHT_DECAY,
    }
    if TORCH_VERSION >= (1, 12):
        sgd_args["foreach"] = True
    return maybe_add_gradient_clipping(cfg, torch.optim.SGD(**sgd_args))


def get_default_optimizer_params(
    model: torch.nn.Module,
    base_lr: Optional[float] = None,
    weight_decay: Optional[float] = None,
    weight_decay_norm: Optional[float] = None,
    bias_lr_factor: Optional[float] = 1.0,
    weight_decay_bias: Optional[float] = None,
    lr_factor_func: Optional[Callable] = None,
    overrides: Optional[Dict[str, Dict[str, float]]] = None,
) -> List[Dict[str, Any]]:
    """
    Get default param list for optimizer, with support for a few types of
    overrides. If no overrides needed, this is equivalent to `model.parameters()`.

    Args:
        base_lr: lr for every group by default. Can be omitted to use the one in optimizer.
        weight_decay: weight decay for every group by default. Can be omitted to use the one
            in optimizer.
        weight_decay_norm: override weight decay for params in normalization layers
        bias_lr_factor: multiplier of lr for bias parameters.
        weight_decay_bias: override weight decay for bias parameters.
        lr_factor_func: function to calculate lr decay rate by mapping the parameter names to
            corresponding lr decay rate. Note that setting this option requires
            also setting ``base_lr``.
        overrides: if not `None`, provides values for optimizer hyperparameters
            (LR, weight decay) for module parameters with a given name; e.g.
            ``{"embedding": {"lr": 0.01, "weight_decay": 0.1}}`` will set the LR and
            weight decay values for all module parameters named `embedding`.

    For common detection models, ``weight_decay_norm`` is the only option
    needed to be set. ``bias_lr_factor,weight_decay_bias`` are legacy settings
    from Detectron1 that are not found useful.

    Example:
    ::
        torch.optim.SGD(get_default_optimizer_params(model, weight_decay_norm=0),
                       lr=0.01, weight_decay=1e-4, momentum=0.9)
    """
    if overrides is None:
        overrides = {}
    defaults = {}
    if base_lr is not None:
        defaults["lr"] = base_lr
    if weight_decay is not None:
        defaults["weight_decay"] = weight_decay
    bias_overrides = {}
    if bias_lr_factor is not None and bias_lr_factor != 1.0:
        # NOTE: unlike Detectron v1, we now by default make bias hyperparameters
        # exactly the same as regular weights.
        if base_lr is None:
            raise ValueError("bias_lr_factor requires base_lr")
        bias_overrides["lr"] = base_lr * bias_lr_factor
    if weight_decay_bias is not None:
        bias_overrides["weight_decay"] = weight_decay_bias
    if len(bias_overrides):
        if "bias" in overrides:
            raise ValueError("Conflicting overrides for 'bias'")
        overrides["bias"] = bias_overrides
    if lr_factor_func is not None:
        if base_lr is None:
            raise ValueError("lr_factor_func requires base_lr")
    norm_module_types = (
        torch.nn.BatchNorm1d,
        torch.nn.BatchNorm2d,
        torch.nn.BatchNorm3d,
        torch.nn.SyncBatchNorm,
        # NaiveSyncBatchNorm inherits from BatchNorm2d
        torch.nn.GroupNorm,
        torch.nn.InstanceNorm1d,
        torch.nn.InstanceNorm2d,
        torch.nn.InstanceNorm3d,
        torch.nn.LayerNorm,
        torch.nn.LocalResponseNorm,
    )
    params: List[Dict[str, Any]] = []
    memo: Set[torch.nn.parameter.Parameter] = set()
    for module_name, module in model.named_modules():
        for module_param_name, value in module.named_parameters(recurse=False):
            if not value.requires_grad:
                continue
            # Avoid duplicating parameters
            if value in memo:
                continue
            memo.add(value)

            hyperparams = copy.copy(defaults)
            if isinstance(module, norm_module_types) and weight_decay_norm is not None:
                hyperparams["weight_decay"] = weight_decay_norm
            if lr_factor_func is not None:
                hyperparams["lr"] *= lr_factor_func(f"{module_name}.{module_param_name}")

            hyperparams.update(overrides.get(module_param_name, {}))
            params.append({"params": [value], **hyperparams})
    return reduce_param_groups(params)


def _expand_param_groups(params: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    # Transform parameter groups into per-parameter structure.
    # Later items in `params` can overwrite parameters set in previous items.
    ret = defaultdict(dict)
    for item in params:
        assert "params" in item
        cur_params = {x: y for x, y in item.items() if x != "params" and x != "param_names"}
        if "param_names" in item:
            for param_name, param in zip(item["param_names"], item["params"]):
                ret[param].update({"param_names": [param_name], "params": [param], **cur_params})
        else:
            for param in item["params"]:
                ret[param].update({"params": [param], **cur_params})
    return list(ret.values())


def reduce_param_groups(params: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    # Reorganize the parameter groups and merge duplicated groups.
    # The number of parameter groups needs to be as small as possible in order
    # to efficiently use the PyTorch multi-tensor optimizer. Therefore instead
    # of using a parameter_group per single parameter, we reorganize the
    # parameter groups and merge duplicated groups. This approach speeds
    # up multi-tensor optimizer significantly.
    params = _expand_param_groups(params)
    groups = defaultdict(list)  # re-group all parameter groups by their hyperparams
    for item in params:
        cur_params = tuple((x, y) for x, y in item.items() if x != "params" and x != "param_names")
        groups[cur_params].append({"params": item["params"]})
        if "param_names" in item:
            groups[cur_params][-1]["param_names"] = item["param_names"]

    ret = []
    for param_keys, param_values in groups.items():
        cur = {kv[0]: kv[1] for kv in param_keys}
        cur["params"] = list(
            itertools.chain.from_iterable([params["params"] for params in param_values])
        )
        if len(param_values) > 0 and "param_names" in param_values[0]:
            cur["param_names"] = list(
                itertools.chain.from_iterable([params["param_names"] for params in param_values])
            )
        ret.append(cur)
    return ret


def build_lr_scheduler(cfg: CfgNode, optimizer: torch.optim.Optimizer) -> LRScheduler:
    """
    Build a LR scheduler from config.
    """
    name = cfg.SOLVER.LR_SCHEDULER_NAME

    if name == "WarmupMultiStepLR":
        steps = [x for x in cfg.SOLVER.STEPS if x <= cfg.SOLVER.MAX_ITER]
        if len(steps) != len(cfg.SOLVER.STEPS):
            logger = logging.getLogger(__name__)
            logger.warning(
                "SOLVER.STEPS contains values larger than SOLVER.MAX_ITER. "
                "These values will be ignored."
            )
        sched = MultiStepParamScheduler(
            values=[cfg.SOLVER.GAMMA**k for k in range(len(steps) + 1)],
            milestones=steps,
            num_updates=cfg.SOLVER.MAX_ITER,
        )
    elif name == "WarmupCosineLR":
        end_value = cfg.SOLVER.BASE_LR_END / cfg.SOLVER.BASE_LR
        assert end_value >= 0.0 and end_value <= 1.0, end_value
        sched = CosineParamScheduler(1, end_value)
    elif name == "WarmupStepWithFixedGammaLR":
        sched = StepWithFixedGammaParamScheduler(
            base_value=1.0,
            gamma=cfg.SOLVER.GAMMA,
            num_decays=cfg.SOLVER.NUM_DECAYS,
            num_updates=cfg.SOLVER.MAX_ITER,
        )
    else:
        raise ValueError("Unknown LR scheduler: {}".format(name))

    sched = WarmupParamScheduler(
        sched,
        cfg.SOLVER.WARMUP_FACTOR,
        min(cfg.SOLVER.WARMUP_ITERS / cfg.SOLVER.MAX_ITER, 1.0),
        cfg.SOLVER.WARMUP_METHOD,
        cfg.SOLVER.RESCALE_INTERVAL,
    )
    return LRMultiplier(optimizer, multiplier=sched, max_iter=cfg.SOLVER.MAX_ITER)

==> supp/code/DiffusionLane/unlanedet/solver/lr_scheduler.py <==
import logging
import math
from bisect import bisect_right
from typing import List
import torch
from fvcore.common.param_scheduler import (
    CompositeParamScheduler,
    ConstantParamScheduler,
    LinearParamScheduler,
    ParamScheduler,
)

try:
    from torch.optim.lr_scheduler import LRScheduler
except ImportError:
    from torch.optim.lr_scheduler import _LRScheduler as LRScheduler

logger = logging.getLogger(__name__)


class WarmupParamScheduler(CompositeParamScheduler):
    """
    Add an initial warmup stage to another scheduler.
    """

    def __init__(
        self,
        scheduler: ParamScheduler,
        warmup_factor: float,
        warmup_length: float,
        warmup_method: str = "linear",
        rescale_interval: bool = False,
    ):
        """
        Args:
            scheduler: warmup will be added at the beginning of this scheduler
            warmup_factor: the factor w.r.t the initial value of ``scheduler``, e.g. 0.001
            warmup_length: the relative length (in [0, 1]) of warmup steps w.r.t the entire
                training, e.g. 0.01
            warmup_method: one of "linear" or "constant"
            rescale_interval: whether we will rescale the interval of the scheduler after
                warmup
        """
        # the value to reach when warmup ends
        end_value = scheduler(0.0) if rescale_interval else scheduler(warmup_length)
        start_value = warmup_factor * scheduler(0.0)
        if warmup_method == "constant":
            warmup = ConstantParamScheduler(start_value)
        elif warmup_method == "linear":
            warmup = LinearParamScheduler(start_value, end_value)
        else:
            raise ValueError("Unknown warmup method: {}".format(warmup_method))
        super().__init__(
            [warmup, scheduler],
            interval_scaling=["rescaled", "rescaled" if rescale_interval else "fixed"],
            lengths=[warmup_length, 1 - warmup_length],
        )


class LRMultiplier(LRScheduler):
    """
    A LRScheduler which uses fvcore :class:`ParamScheduler` to multiply the
    learning rate of each param in the optimizer.
    Every step, the learning rate of each parameter becomes its initial value
    multiplied by the output of the given :class:`ParamScheduler`.

    The absolute learning rate value of each parameter can be different.
    This scheduler can be used as long as the relative scale among them do
    not change during training.

    Examples:
    ::
        LRMultiplier(
            opt,
            WarmupParamScheduler(
                MultiStepParamScheduler(
                    [1, 0.1, 0.01],
                    milestones=[60000, 80000],
                    num_updates=90000,
                ), 0.001, 100 / 90000
            ),
            max_iter=90000
        )
    """

    # NOTES: in the most general case, every LR can use its own scheduler.
    # Supporting this requires interaction with the optimizer when its parameter
    # group is initialized. For example, classyvision implements its own optimizer
    # that allows different schedulers for every parameter group.
    # To avoid this complexity, we use this class to support the most common cases
    # where the relative scale among all LRs stay unchanged during training.  In this
    # case we only need a total of one scheduler that defines the relative LR multiplier.

    def __init__(
        self,
        optimizer: torch.optim.Optimizer,
        multiplier: ParamScheduler,
        max_iter: int,
        last_iter: int = -1,
    ):
        """
        Args:
            optimizer, last_iter: See ``torch.optim.lr_scheduler.LRScheduler``.
                ``last_iter`` is the same as ``last_epoch``.
            multiplier: a fvcore ParamScheduler that defines the multiplier on
                every LR of the optimizer
            max_iter: the total number of training iterations
        """
        if not isinstance(multiplier, ParamScheduler):
            raise ValueError(
                "_LRMultiplier(multiplier=) must be an instance of fvcore "
                f"ParamScheduler. Got {multiplier} instead."
            )
        self._multiplier = multiplier
        self._max_iter = max_iter
        super().__init__(optimizer, last_epoch=last_iter)

    def state_dict(self):
        # fvcore schedulers are stateless. Only keep pytorch scheduler states
        return {"base_lrs": self.base_lrs, "last_epoch": self.last_epoch}

    def get_lr(self) -> List[float]:
        multiplier = self._multiplier(self.last_epoch / self._max_iter)
        return [base_lr * multiplier for base_lr in self.base_lrs]


"""
Content below is no longer needed!
"""

# NOTE: PyTorch's LR scheduler interface uses names that assume the LR changes
# only on epoch boundaries. We typically use iteration based schedules instead.
# As a result, "epoch" (e.g., as in self.last_epoch) should be understood to mean
# "iteration" instead.

# FIXME: ideally this would be achieved with a CombinedLRScheduler, separating
# MultiStepLR with WarmupLR but the current LRScheduler design doesn't allow it.


class WarmupMultiStepLR(LRScheduler):
    def __init__(
        self,
        optimizer: torch.optim.Optimizer,
        milestones: List[int],
        gamma: float = 0.1,
        warmup_factor: float = 0.001,
        warmup_iters: int = 1000,
        warmup_method: str = "linear",
        last_epoch: int = -1,
    ):
        logger.warning(
            "WarmupMultiStepLR is deprecated! Use LRMultipilier with fvcore ParamScheduler instead!"
        )
        if not list(milestones) == sorted(milestones):
            raise ValueError(
                "Milestones should be a list of" " increasing integers. Got {}", milestones
            )
        self.milestones = milestones
        self.gamma = gamma
        self.warmup_factor = warmup_factor
        self.warmup_iters = warmup_iters
        self.warmup_method = warmup_method
        super().__init__(optimizer, last_epoch)

    def get_lr(self) -> List[float]:
        warmup_factor = _get_warmup_factor_at_iter(
            self.warmup_method, self.last_epoch, self.warmup_iters, self.warmup_factor
        )
        return [
            base_lr * warmup_factor * self.gamma ** bisect_right(self.milestones, self.last_epoch)
            for base_lr in self.base_lrs
        ]

    def _compute_values(self) -> List[float]:
        # The new interface
        return self.get_lr()


class WarmupCosineLR(LRScheduler):
    def __init__(
        self,
        optimizer: torch.optim.Optimizer,
        max_iters: int,
        warmup_factor: float = 0.001,
        warmup_iters: int = 1000,
        warmup_method: str = "linear",
        last_epoch: int = -1,
    ):
        logger.warning(
            "WarmupCosineLR is deprecated! Use LRMultipilier with fvcore ParamScheduler instead!"
        )
        self.max_iters = max_iters
        self.warmup_factor = warmup_factor
        self.warmup_iters = warmup_iters
        self.warmup_method = warmup_method
        super().__init__(optimizer, last_epoch)

    def get_lr(self) -> List[float]:
        warmup_factor = _get_warmup_factor_at_iter(
            self.warmup_method, self.last_epoch, self.warmup_iters, self.warmup_factor
        )
        # Different definitions of half-cosine with warmup are possible. For
        # simplicity we multiply the standard half-cosine schedule by the warmup
        # factor. An alternative is to start the period of the cosine at warmup_iters
        # instead of at 0. In the case that warmup_iters << max_iters the two are
        # very close to each other.
        return [
            base_lr
            * warmup_factor
            * 0.5
            * (1.0 + math.cos(math.pi * self.last_epoch / self.max_iters))
            for base_lr in self.base_lrs
        ]

    def _compute_values(self) -> List[float]:
        # The new interface
        return self.get_lr()


def _get_warmup_factor_at_iter(
    method: str, iter: int, warmup_iters: int, warmup_factor: float
) -> float:
    """
    Return the learning rate warmup factor at a specific iteration.
    See :paper:`ImageNet in 1h` for more details.

    Args:
        method (str): warmup method; either "constant" or "linear".
        iter (int): iteration at which to calculate the warmup factor.
        warmup_iters (int): the number of warmup iterations.
        warmup_factor (float): the base warmup factor (the meaning changes according
            to the method used).

    Returns:
        float: the effective warmup factor at the given iteration.
    """
    if iter >= warmup_iters:
        return 1.0

    if method == "constant":
        return warmup_factor
    elif method == "linear":
        alpha = iter / warmup_iters
        return warmup_factor * (1 - alpha) + alpha
    else:
        raise ValueError("Unknown warmup method: {}".format(method))

==> supp/code/DiffusionLane/unlanedet/utils/collect_env.py <==
import importlib
import numpy as np
import os
import re
import subprocess
import sys
from collections import defaultdict
import PIL
import torch
import torchvision
from tabulate import tabulate

__all__ = ["collect_env_info"]


def collect_torch_env():
    try:
        import torch.__config__

        return torch.__config__.show()
    except ImportError:
        # compatible with older versions of pytorch
        from torch.utils.collect_env import get_pretty_env_info

        return get_pretty_env_info()


def get_env_module():
    var_name = "DETECTRON2_ENV_MODULE"
    return var_name, os.environ.get(var_name, "<not set>")


def detect_compute_compatibility(CUDA_HOME, so_file):
    try:
        cuobjdump = os.path.join(CUDA_HOME, "bin", "cuobjdump")
        if os.path.isfile(cuobjdump):
            output = subprocess.check_output(
                "'{}' --list-elf '{}'".format(cuobjdump, so_file), shell=True
            )
            output = output.decode("utf-8").strip().split("\n")
            arch = []
            for line in output:
                line = re.findall(r"\.sm_([0-9]*)\.", line)[0]
                arch.append(".".join(line))
            arch = sorted(set(arch))
            return ", ".join(arch)
        else:
            return so_file + "; cannot find cuobjdump"
    except Exception:
        # unhandled failure
        return so_file


def collect_env_info():
    has_gpu = torch.cuda.is_available()  # true for both CUDA & ROCM
    torch_version = torch.__version__

    # NOTE that CUDA_HOME/ROCM_HOME could be None even when CUDA runtime libs are functional
    from torch.utils.cpp_extension import CUDA_HOME, ROCM_HOME

    has_rocm = False
    if (getattr(torch.version, "hip", None) is not None) and (ROCM_HOME is not None):
        has_rocm = True
    has_cuda = has_gpu and (not has_rocm)

    data = []
    data.append(("sys.platform", sys.platform))  # check-template.yml depends on it
    data.append(("Python", sys.version.replace("\n", "")))
    data.append(("numpy", np.__version__))

    try:
        import unlanedet  # noqa

        data.append(
            (
                "unlanedet",
                unlanedet.__version__ + " @" + os.path.dirname(unlanedet.__file__),
            )
        )
    except ImportError:
        data.append(("unlanedet", "failed to import"))
    except AttributeError:
        data.append(("unlanedet", "imported a wrong installation"))

    try:
        import detectron2._C as _C
    except ImportError as e:
        data.append(("detectron2._C", f"not built correctly: {e}"))

        # print system compilers when extension fails to build
        if sys.platform != "win32":  # don't know what to do for windows
            try:
                # this is how torch/utils/cpp_extensions.py choose compiler
                cxx = os.environ.get("CXX", "c++")
                cxx = subprocess.check_output("'{}' --version".format(cxx), shell=True)
                cxx = cxx.decode("utf-8").strip().split("\n")[0]
            except subprocess.SubprocessError:
                cxx = "Not found"
            data.append(("Compiler ($CXX)", cxx))

            if has_cuda and CUDA_HOME is not None:
                try:
                    nvcc = os.path.join(CUDA_HOME, "bin", "nvcc")
                    nvcc = subprocess.check_output("'{}' -V".format(nvcc), shell=True)
                    nvcc = nvcc.decode("utf-8").strip().split("\n")[-1]
                except subprocess.SubprocessError:
                    nvcc = "Not found"
                data.append(("CUDA compiler", nvcc))
        if has_cuda and sys.platform != "win32":
            try:
                so_file = importlib.util.find_spec("detectron2._C").origin
            except (ImportError, AttributeError):
                pass
            else:
                data.append(
                    (
                        "detectron2 arch flags",
                        detect_compute_compatibility(CUDA_HOME, so_file),
                    )
                )
    else:
        # print compilers that are used to build extension
        data.append(("Compiler", _C.get_compiler_version()))
        data.append(("CUDA compiler", _C.get_cuda_version()))  # cuda or hip
        if has_cuda and getattr(_C, "has_cuda", lambda: True)():
            data.append(
                (
                    "detectron2 arch flags",
                    detect_compute_compatibility(CUDA_HOME, _C.__file__),
                )
            )

    data.append(get_env_module())
    data.append(("PyTorch", torch_version + " @" + os.path.dirname(torch.__file__)))
    data.append(("PyTorch debug build", torch.version.debug))
    try:
        data.append(("torch._C._GLIBCXX_USE_CXX11_ABI", torch._C._GLIBCXX_USE_CXX11_ABI))
    except Exception:
        pass

    if not has_gpu:
        has_gpu_text = "No: torch.cuda.is_available() == False"
    else:
        has_gpu_text = "Yes"
    data.append(("GPU available", has_gpu_text))
    if has_gpu:
        devices = defaultdict(list)
        for k in range(torch.cuda.device_count()):
            cap = ".".join((str(x) for x in torch.cuda.get_device_capability(k)))
            name = torch.cuda.get_device_name(k) + f" (arch={cap})"
            devices[name].append(str(k))
        for name, devids in devices.items():
            data.append(("GPU " + ",".join(devids), name))

        if has_rocm:
            msg = " - invalid!" if not (ROCM_HOME and os.path.isdir(ROCM_HOME)) else ""
            data.append(("ROCM_HOME", str(ROCM_HOME) + msg))
        else:
            try:
                from torch.utils.collect_env import (
                    get_nvidia_driver_version,
                    run as _run,
                )

                data.append(("Driver version", get_nvidia_driver_version(_run)))
            except Exception:
                pass
            msg = " - invalid!" if not (CUDA_HOME and os.path.isdir(CUDA_HOME)) else ""
            data.append(("CUDA_HOME", str(CUDA_HOME) + msg))

            cuda_arch_list = os.environ.get("TORCH_CUDA_ARCH_LIST", None)
            if cuda_arch_list:
                data.append(("TORCH_CUDA_ARCH_LIST", cuda_arch_list))
    data.append(("Pillow", PIL.__version__))

    try:
        data.append(
            (
                "torchvision",
                str(torchvision.__version__) + " @" + os.path.dirname(torchvision.__file__),
            )
        )
        if has_cuda:
            try:
                torchvision_C = importlib.util.find_spec("torchvision._C").origin
                msg = detect_compute_compatibility(CUDA_HOME, torchvision_C)
                data.append(("torchvision arch flags", msg))
            except (ImportError, AttributeError):
                data.append(("torchvision._C", "Not found"))
    except AttributeError:
        data.append(("torchvision", "unknown"))

    try:
        import fvcore

        data.append(("fvcore", fvcore.__version__))
    except (ImportError, AttributeError):
        pass

    try:
        import iopath

        data.append(("iopath", iopath.__version__))
    except (ImportError, AttributeError):
        pass

    try:
        import cv2

        data.append(("cv2", cv2.__version__))
    except (ImportError, AttributeError):
        data.append(("cv2", "Not found"))
    env_str = tabulate(data) + "\n"
    env_str += collect_torch_env()
    return env_str


def test_nccl_ops():
    num_gpu = torch.cuda.device_count()
    if os.access("/tmp", os.W_OK):
        import torch.multiprocessing as mp

        dist_url = "file:///tmp/nccl_tmp_file"
        print("Testing NCCL connectivity ... this should not hang.")
        mp.spawn(_test_nccl_worker, nprocs=num_gpu, args=(num_gpu, dist_url), daemon=False)
        print("NCCL succeeded.")


def _test_nccl_worker(rank, num_gpu, dist_url):
    import torch.distributed as dist

    dist.init_process_group(backend="NCCL", init_method=dist_url, rank=rank, world_size=num_gpu)
    dist.barrier(device_ids=[rank])


def main() -> None:
    global x
    try:
        from .collect_env import collect_env_info as f

        print(f())
    except ImportError:
        print(collect_env_info())

    if torch.cuda.is_available():
        num_gpu = torch.cuda.device_count()
        for k in range(num_gpu):
            device = f"cuda:{k}"
            try:
                x = torch.tensor([1, 2.0], dtype=torch.float32)
                x = x.to(device)
            except Exception as e:
                print(
                    f"Unable to copy tensor to device={device}: {e}. "
                    "Your CUDA environment is broken."
                )
        if num_gpu > 1:
            test_nccl_ops()


if __name__ == "__main__":
    main()  # pragma: no cover


==> supp/code/DiffusionLane/unlanedet/utils/comm.py <==
"""
This file contains primitives for multi-gpu communication.
This is useful when doing distributed training.
"""

import functools
import numpy as np
import torch
import torch.distributed as dist

_LOCAL_PROCESS_GROUP = None
_MISSING_LOCAL_PG_ERROR = (
    "Local process group is not yet created! Please use detectron2's `launch()` "
    "to start processes and initialize pytorch process group. If you need to start "
    "processes in other ways, please call comm.create_local_process_group("
    "num_workers_per_machine) after calling torch.distributed.init_process_group()."
)


def get_world_size() -> int:
    if not dist.is_available():
        return 1
    if not dist.is_initialized():
        return 1
    return dist.get_world_size()


def get_rank() -> int:
    if not dist.is_available():
        return 0
    if not dist.is_initialized():
        return 0
    return dist.get_rank()


@functools.lru_cache()
def create_local_process_group(num_workers_per_machine: int) -> None:
    """
    Create a process group that contains ranks within the same machine.

    Detectron2's launch() in engine/launch.py will call this function. If you start
    workers without launch(), you'll have to also call this. Otherwise utilities
    like `get_local_rank()` will not work.

    This function contains a barrier. All processes must call it together.

    Args:
        num_workers_per_machine: the number of worker processes per machine. Typically
          the number of GPUs.
    """
    global _LOCAL_PROCESS_GROUP
    assert _LOCAL_PROCESS_GROUP is None
    assert get_world_size() % num_workers_per_machine == 0
    num_machines = get_world_size() // num_workers_per_machine
    machine_rank = get_rank() // num_workers_per_machine
    for i in range(num_machines):
        ranks_on_i = list(range(i * num_workers_per_machine, (i + 1) * num_workers_per_machine))
        pg = dist.new_group(ranks_on_i)
        if i == machine_rank:
            _LOCAL_PROCESS_GROUP = pg


def get_local_process_group():
    """
    Returns:
        A torch process group which only includes processes that are on the same
        machine as the current process. This group can be useful for communication
        within a machine, e.g. a per-machine SyncBN.
    """
    assert _LOCAL_PROCESS_GROUP is not None, _MISSING_LOCAL_PG_ERROR
    return _LOCAL_PROCESS_GROUP


def get_local_rank() -> int:
    """
    Returns:
        The rank of the current process within the local (per-machine) process group.
    """
    if not dist.is_available():
        return 0
    if not dist.is_initialized():
        return 0
    assert _LOCAL_PROCESS_GROUP is not None, _MISSING_LOCAL_PG_ERROR
    return dist.get_rank(group=_LOCAL_PROCESS_GROUP)


def get_local_size() -> int:
    """
    Returns:
        The size of the per-machine process group,
        i.e. the number of processes per machine.
    """
    if not dist.is_available():
        return 1
    if not dist.is_initialized():
        return 1
    assert _LOCAL_PROCESS_GROUP is not None, _MISSING_LOCAL_PG_ERROR
    return dist.get_world_size(group=_LOCAL_PROCESS_GROUP)


def is_main_process() -> bool:
    return get_rank() == 0


def synchronize():
    """
    Helper function to synchronize (barrier) among all processes when
    using distributed training
    """
    if not dist.is_available():
        return
    if not dist.is_initialized():
        return
    world_size = dist.get_world_size()
    if world_size == 1:
        return
    if dist.get_backend() == dist.Backend.NCCL:
        # This argument is needed to avoid warnings.
        # It's valid only for NCCL backend.
        dist.barrier(device_ids=[torch.cuda.current_device()])
    else:
        dist.barrier()


@functools.lru_cache()
def _get_global_gloo_group():
    """
    Return a process group based on gloo backend, containing all the ranks
    The result is cached.
    """
    if dist.get_backend() == "nccl":
        return dist.new_group(backend="gloo")
    else:
        return dist.group.WORLD


def all_gather(data, group=None):
    """
    Run all_gather on arbitrary picklable data (not necessarily tensors).

    Args:
        data: any picklable object
        group: a torch process group. By default, will use a group which
            contains all ranks on gloo backend.

    Returns:
        list[data]: list of data gathered from each rank
    """
    if get_world_size() == 1:
        return [data]
    if group is None:
        group = _get_global_gloo_group()  # use CPU group by default, to reduce GPU RAM usage.
    world_size = dist.get_world_size(group)
    if world_size == 1:
        return [data]

    output = [None for _ in range(world_size)]
    dist.all_gather_object(output, data, group=group)
    return output


def gather(data, dst=0, group=None):
    """
    Run gather on arbitrary picklable data (not necessarily tensors).

    Args:
        data: any picklable object
        dst (int): destination rank
        group: a torch process group. By default, will use a group which
            contains all ranks on gloo backend.

    Returns:
        list[data]: on dst, a list of data gathered from each rank. Otherwise,
            an empty list.
    """
    if get_world_size() == 1:
        return [data]
    if group is None:
        group = _get_global_gloo_group()
    world_size = dist.get_world_size(group=group)
    if world_size == 1:
        return [data]
    rank = dist.get_rank(group=group)

    if rank == dst:
        output = [None for _ in range(world_size)]
        dist.gather_object(data, output, dst=dst, group=group)
        return output
    else:
        dist.gather_object(data, None, dst=dst, group=group)
        return []


def shared_random_seed():
    """
    Returns:
        int: a random number that is the same across all workers.
        If workers need a shared RNG, they can use this shared seed to
        create one.

    All workers must call this function, otherwise it will deadlock.
    """
    ints = np.random.randint(2**31)
    all_ints = all_gather(ints)
    return all_ints[0]


def reduce_dict(input_dict, average=True):
    """
    Reduce the values in the dictionary from all processes so that process with rank
    0 has the reduced results.

    Args:
        input_dict (dict): inputs to be reduced. All the values must be scalar CUDA Tensor.
        average (bool): whether to do average or sum

    Returns:
        a dict with the same keys as input_dict, after reduction.
    """
    world_size = get_world_size()
    if world_size < 2:
        return input_dict
    with torch.no_grad():
        names = []
        values = []
        # sort the keys so that they are consistent across processes
        for k in sorted(input_dict.keys()):
            names.append(k)
            values.append(input_dict[k])
        values = torch.stack(values, dim=0)
        dist.reduce(values, dst=0)
        if dist.get_rank() == 0 and average:
            # only main process gets accumulated, so only divide by
            # world_size in this case
            values /= world_size
        reduced_dict = {k: v for k, v in zip(names, values)}
    return reduced_dict

==> supp/code/DiffusionLane/unlanedet/utils/env.py <==
import importlib
import importlib.util
import logging
import numpy as np
import os
import random
import sys
from datetime import datetime
import torch

__all__ = ["seed_all_rng"]


TORCH_VERSION = tuple(int(x) for x in torch.__version__.split(".")[:2])
"""
PyTorch version as a tuple of 2 ints. Useful for comparison.
"""


DOC_BUILDING = os.getenv("_DOC_BUILDING", False)  # set in docs/conf.py
"""
Whether we're building documentation.
"""


def seed_all_rng(seed=None):
    """
    Set the random seed for the RNG in torch, numpy and python.

    Args:
        seed (int): if None, will use a strong random seed.
    """
    if seed is None:
        seed = (
            os.getpid()
            + int(datetime.now().strftime("%S%f"))
            + int.from_bytes(os.urandom(2), "big")
        )
        logger = logging.getLogger(__name__)
        logger.info("Using a generated random seed {}".format(seed))
    np.random.seed(seed)
    torch.manual_seed(seed)
    random.seed(seed)
    torch.cuda.manual_seed_all(str(seed))
    os.environ["PYTHONHASHSEED"] = str(seed)


# from https://stackoverflow.com/questions/67631/how-to-import-a-module-given-the-full-path
def _import_file(module_name, file_path, make_importable=False):
    spec = importlib.util.spec_from_file_location(module_name, file_path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    if make_importable:
        sys.modules[module_name] = module
    return module


def _configure_libraries():
    """
    Configurations for some libraries.
    """
    # An environment option to disable `import cv2` globally,
    # in case it leads to negative performance impact
    disable_cv2 = int(os.environ.get("DETECTRON2_DISABLE_CV2", False))
    if disable_cv2:
        sys.modules["cv2"] = None
    else:
        # Disable opencl in opencv since its interaction with cuda often has negative effects
        # This envvar is supported after OpenCV 3.4.0
        os.environ["OPENCV_OPENCL_RUNTIME"] = "disabled"
        try:
            import cv2

            if int(cv2.__version__.split(".")[0]) >= 3:
                cv2.ocl.setUseOpenCL(False)
        except ModuleNotFoundError:
            # Other types of ImportError, if happened, should not be ignored.
            # Because a failed opencv import could mess up address space
            # https://github.com/skvark/opencv-python/issues/381
            pass

    def get_version(module, digit=2):
        return tuple(map(int, module.__version__.split(".")[:digit]))

    # fmt: off
    assert get_version(torch) >= (1, 4), "Requires torch>=1.4"
    import fvcore
    assert get_version(fvcore, 3) >= (0, 1, 2), "Requires fvcore>=0.1.2"
    import yaml
    assert get_version(yaml) >= (5, 1), "Requires pyyaml>=5.1"
    # fmt: on


_ENV_SETUP_DONE = False


def setup_environment():
    """Perform environment setup work. The default setup is a no-op, but this
    function allows the user to specify a Python source file or a module in
    the $DETECTRON2_ENV_MODULE environment variable, that performs
    custom setup work that may be necessary to their computing environment.
    """
    global _ENV_SETUP_DONE
    if _ENV_SETUP_DONE:
        return
    _ENV_SETUP_DONE = True

    _configure_libraries()

    custom_module_path = os.environ.get("DETECTRON2_ENV_MODULE")

    if custom_module_path:
        setup_custom_environment(custom_module_path)
    else:
        # The default setup is a no-op
        pass


def setup_custom_environment(custom_module):
    """
    Load custom environment setup by importing a Python source file or a
    module, and run the setup function.
    """
    if custom_module.endswith(".py"):
        module = _import_file("detectron2.utils.env.custom_module", custom_module)
    else:
        module = importlib.import_module(custom_module)
    assert hasattr(module, "setup_environment") and callable(module.setup_environment), (
        "Custom environment module defined in {} does not have the "
        "required callable attribute 'setup_environment'."
    ).format(custom_module)
    module.setup_environment()


def fixup_module_metadata(module_name, namespace, keys=None):
    """
    Fix the __qualname__ of module members to be their exported api name, so
    when they are referenced in docs, sphinx can find them. Reference:
    https://github.com/python-trio/trio/blob/6754c74eacfad9cc5c92d5c24727a2f3b620624e/trio/_util.py#L216-L241
    """
    if not DOC_BUILDING:
        return
    seen_ids = set()

    def fix_one(qualname, name, obj):
        # avoid infinite recursion (relevant when using
        # typing.Generic, for example)
        if id(obj) in seen_ids:
            return
        seen_ids.add(id(obj))

        mod = getattr(obj, "__module__", None)
        if mod is not None and (mod.startswith(module_name) or mod.startswith("fvcore.")):
            obj.__module__ = module_name
            # Modules, unlike everything else in Python, put fully-qualitied
            # names into their __name__ attribute. We check for "." to avoid
            # rewriting these.
            if hasattr(obj, "__name__") and "." not in obj.__name__:
                obj.__name__ = name
                obj.__qualname__ = qualname
            if isinstance(obj, type):
                for attr_name, attr_value in obj.__dict__.items():
                    fix_one(objname + "." + attr_name, attr_name, attr_value)

    if keys is None:
        keys = namespace.keys()
    for objname in keys:
        if not objname.startswith("_"):
            obj = namespace[objname]
            fix_one(objname, objname, obj)

==> supp/code/DiffusionLane/unlanedet/utils/events.py <==
import datetime
import json
import logging
import os
import time
from collections import defaultdict
from contextlib import contextmanager
from functools import cached_property
from typing import Optional
import torch
from fvcore.common.history_buffer import HistoryBuffer

from .file_io import PathManager

_CURRENT_STORAGE_STACK = []


def get_event_storage():
    """
    Returns:
        The :class:`EventStorage` object that's currently being used.
        Throws an error if no :class:`EventStorage` is currently enabled.
    """
    assert len(
        _CURRENT_STORAGE_STACK
    ), "get_event_storage() has to be called inside a 'with EventStorage(...)' context!"
    return _CURRENT_STORAGE_STACK[-1]


def has_event_storage():
    """
    Returns:
        Check if there are EventStorage() context existed.
    """
    return len(_CURRENT_STORAGE_STACK) > 0


class EventWriter:
    """
    Base class for writers that obtain events from :class:`EventStorage` and process them.
    """

    def write(self):
        raise NotImplementedError

    def close(self):
        pass


class JSONWriter(EventWriter):
    """
    Write scalars to a json file.

    It saves scalars as one json per line (instead of a big json) for easy parsing.

    Examples parsing such a json file:
    ::
        $ cat metrics.json | jq -s '.[0:2]'
        [
          {
            "data_time": 0.008433341979980469,
            "iteration": 19,
            "loss": 1.9228371381759644,
            "loss_box_reg": 0.050025828182697296,
            "loss_classifier": 0.5316952466964722,
            "loss_mask": 0.7236229181289673,
            "loss_rpn_box": 0.0856662318110466,
            "loss_rpn_cls": 0.48198649287223816,
            "lr": 0.007173333333333333,
            "time": 0.25401854515075684
          },
          {
            "data_time": 0.007216215133666992,
            "iteration": 39,
            "loss": 1.282649278640747,
            "loss_box_reg": 0.06222952902317047,
            "loss_classifier": 0.30682939291000366,
            "loss_mask": 0.6970193982124329,
            "loss_rpn_box": 0.038663312792778015,
            "loss_rpn_cls": 0.1471673548221588,
            "lr": 0.007706666666666667,
            "time": 0.2490077018737793
          }
        ]

        $ cat metrics.json | jq '.loss_mask'
        0.7126231789588928
        0.689423680305481
        0.6776131987571716
        ...

    """

    def __init__(self, json_file, window_size=20):
        """
        Args:
            json_file (str): path to the json file. New data will be appended if the file exists.
            window_size (int): the window size of median smoothing for the scalars whose
                `smoothing_hint` are True.
        """
        self._file_handle = PathManager.open(json_file, "a")
        self._window_size = window_size
        self._last_write = -1

    def write(self):
        storage = get_event_storage()
        to_save = defaultdict(dict)

        for k, (v, iter) in storage.latest_with_smoothing_hint(self._window_size).items():
            # keep scalars that have not been written
            if iter <= self._last_write:
                continue
            to_save[iter][k] = v
        if len(to_save):
            all_iters = sorted(to_save.keys())
            self._last_write = max(all_iters)

        for itr, scalars_per_iter in to_save.items():
            scalars_per_iter["iteration"] = itr
            self._file_handle.write(json.dumps(scalars_per_iter, sort_keys=True) + "\n")
        self._file_handle.flush()
        try:
            os.fsync(self._file_handle.fileno())
        except AttributeError:
            pass

    def close(self):
        self._file_handle.close()


class TensorboardXWriter(EventWriter):
    """
    Write all scalars to a tensorboard file.
    """

    def __init__(self, log_dir: str, window_size: int = 20, **kwargs):
        """
        Args:
            log_dir (str): the directory to save the output events
            window_size (int): the scalars will be median-smoothed by this window size

            kwargs: other arguments passed to `torch.utils.tensorboard.SummaryWriter(...)`
        """
        self._window_size = window_size
        self._writer_args = {"log_dir": log_dir, **kwargs}
        self._last_write = -1

    @cached_property
    def _writer(self):
        from torch.utils.tensorboard import SummaryWriter

        return SummaryWriter(**self._writer_args)

    def write(self):
        storage = get_event_storage()
        new_last_write = self._last_write
        for k, (v, iter) in storage.latest_with_smoothing_hint(self._window_size).items():
            if iter > self._last_write:
                self._writer.add_scalar(k, v, iter)
                new_last_write = max(new_last_write, iter)
        self._last_write = new_last_write

        # storage.put_{image,histogram} is only meant to be used by
        # tensorboard writer. So we access its internal fields directly from here.
        if len(storage._vis_data) >= 1:
            for img_name, img, step_num in storage._vis_data:
                self._writer.add_image(img_name, img, step_num)
            # Storage stores all image data and rely on this writer to clear them.
            # As a result it assumes only one writer will use its image data.
            # An alternative design is to let storage store limited recent
            # data (e.g. only the most recent image) that all writers can access.
            # In that case a writer may not see all image data if its period is long.
            storage.clear_images()

        if len(storage._histograms) >= 1:
            for params in storage._histograms:
                self._writer.add_histogram_raw(**params)
            storage.clear_histograms()

    def close(self):
        if "_writer" in self.__dict__:
            self._writer.close()


class CommonMetricPrinter(EventWriter):
    """
    Print **common** metrics to the terminal, including
    iteration time, ETA, memory, all losses, and the learning rate.
    It also applies smoothing using a window of 20 elements.

    It's meant to print common metrics in common ways.
    To print something in more customized ways, please implement a similar printer by yourself.
    """

    def __init__(self, max_iter: Optional[int] = None, window_size: int = 20):
        """
        Args:
            max_iter: the maximum number of iterations to train.
                Used to compute ETA. If not given, ETA will not be printed.
            window_size (int): the losses will be median-smoothed by this window size
        """
        self.logger = logging.getLogger("unlanedet.utils.events")
        self._max_iter = max_iter
        self._window_size = window_size
        self._last_write = None  # (step, time) of last call to write(). Used to compute ETA

    def _get_eta(self, storage) -> Optional[str]:
        if self._max_iter is None:
            return ""
        iteration = storage.iter
        try:
            eta_seconds = storage.history("time").median(1000) * (self._max_iter - iteration - 1)
            storage.put_scalar("eta_seconds", eta_seconds, smoothing_hint=False)
            return str(datetime.timedelta(seconds=int(eta_seconds)))
        except KeyError:
            # estimate eta on our own - more noisy
            eta_string = None
            if self._last_write is not None:
                estimate_iter_time = (time.perf_counter() - self._last_write[1]) / (
                    iteration - self._last_write[0]
                )
                eta_seconds = estimate_iter_time * (self._max_iter - iteration - 1)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
            self._last_write = (iteration, time.perf_counter())
            return eta_string

    def write(self):
        storage = get_event_storage()
        iteration = storage.iter
        if iteration == self._max_iter:
            # This hook only reports training progress (loss, ETA, etc) but not other data,
            # therefore do not write anything after training succeeds, even if this method
            # is called.
            return

        try:
            avg_data_time = storage.history("data_time").avg(
                storage.count_samples("data_time", self._window_size)
            )
            last_data_time = storage.history("data_time").latest()
        except KeyError:
            # they may not exist in the first few iterations (due to warmup)
            # or when SimpleTrainer is not used
            avg_data_time = None
            last_data_time = None
        try:
            avg_iter_time = storage.history("time").global_avg()
            last_iter_time = storage.history("time").latest()
        except KeyError:
            avg_iter_time = None
            last_iter_time = None
        try:
            lr = "{:.5g}".format(storage.history("lr").latest())
        except KeyError:
            lr = "N/A"

        eta_string = self._get_eta(storage)

        if torch.cuda.is_available():
            max_mem_mb = torch.cuda.max_memory_allocated() / 1024.0 / 1024.0
        else:
            max_mem_mb = None

        # NOTE: max_mem is parsed by grep in "dev/parse_results.sh"
        self.logger.info(
            str.format(
                " {eta}iter: {iter}  {losses}  {non_losses}  {avg_time}{last_time}"
                + "{avg_data_time}{last_data_time} lr: {lr}  {memory}",
                eta=f"eta: {eta_string}  " if eta_string else "",
                iter=iteration,
                losses="  ".join(
                    [
                        "{}: {:.4g}".format(
                            k, v.median(storage.count_samples(k, self._window_size))
                        )
                        for k, v in storage.histories().items()
                        if "loss" in k
                    ]
                ),
                non_losses="  ".join(
                    [
                        "{}: {:.4g}".format(
                            k, v.median(storage.count_samples(k, self._window_size))
                        )
                        for k, v in storage.histories().items()
                        if "[metric]" in k
                    ]
                ),
                avg_time=(
                    "time: {:.4f}  ".format(avg_iter_time) if avg_iter_time is not None else ""
                ),
                last_time=(
                    "last_time: {:.4f}  ".format(last_iter_time)
                    if last_iter_time is not None
                    else ""
                ),
                avg_data_time=(
                    "data_time: {:.4f}  ".format(avg_data_time) if avg_data_time is not None else ""
                ),
                last_data_time=(
                    "last_data_time: {:.4f}  ".format(last_data_time)
                    if last_data_time is not None
                    else ""
                ),
                lr=lr,
                memory="max_mem: {:.0f}M".format(max_mem_mb) if max_mem_mb is not None else "",
            )
        )


class EventStorage:
    """
    The user-facing class that provides metric storage functionalities.

    In the future we may add support for storing / logging other types of data if needed.
    """

    def __init__(self, start_iter=0):
        """
        Args:
            start_iter (int): the iteration number to start with
        """
        self._history = defaultdict(HistoryBuffer)
        self._smoothing_hints = {}
        self._latest_scalars = {}
        self._iter = start_iter
        self._current_prefix = ""
        self._vis_data = []
        self._histograms = []

    def put_image(self, img_name, img_tensor):
        """
        Add an `img_tensor` associated with `img_name`, to be shown on
        tensorboard.

        Args:
            img_name (str): The name of the image to put into tensorboard.
            img_tensor (torch.Tensor or numpy.array): An `uint8` or `float`
                Tensor of shape `[channel, height, width]` where `channel` is
                3. The image format should be RGB. The elements in img_tensor
                can either have values in [0, 1] (float32) or [0, 255] (uint8).
                The `img_tensor` will be visualized in tensorboard.
        """
        self._vis_data.append((img_name, img_tensor, self._iter))

    def put_scalar(self, name, value, smoothing_hint=True, cur_iter=None):
        """
        Add a scalar `value` to the `HistoryBuffer` associated with `name`.

        Args:
            smoothing_hint (bool): a 'hint' on whether this scalar is noisy and should be
                smoothed when logged. The hint will be accessible through
                :meth:`EventStorage.smoothing_hints`.  A writer may ignore the hint
                and apply custom smoothing rule.

                It defaults to True because most scalars we save need to be smoothed to
                provide any useful signal.
            cur_iter (int): an iteration number to set explicitly instead of current iteration
        """
        name = self._current_prefix + name
        cur_iter = self._iter if cur_iter is None else cur_iter
        history = self._history[name]
        value = float(value)
        history.update(value, cur_iter)
        self._latest_scalars[name] = (value, cur_iter)

        existing_hint = self._smoothing_hints.get(name)

        if existing_hint is not None:
            assert (
                existing_hint == smoothing_hint
            ), "Scalar {} was put with a different smoothing_hint!".format(name)
        else:
            self._smoothing_hints[name] = smoothing_hint

    def put_scalars(self, *, smoothing_hint=True, cur_iter=None, **kwargs):
        """
        Put multiple scalars from keyword arguments.

        Examples:

            storage.put_scalars(loss=my_loss, accuracy=my_accuracy, smoothing_hint=True)
        """
        for k, v in kwargs.items():
            self.put_scalar(k, v, smoothing_hint=smoothing_hint, cur_iter=cur_iter)

    def put_histogram(self, hist_name, hist_tensor, bins=1000):
        """
        Create a histogram from a tensor.

        Args:
            hist_name (str): The name of the histogram to put into tensorboard.
            hist_tensor (torch.Tensor): A Tensor of arbitrary shape to be converted
                into a histogram.
            bins (int): Number of histogram bins.
        """
        ht_min, ht_max = hist_tensor.min().item(), hist_tensor.max().item()

        # Create a histogram with PyTorch
        hist_counts = torch.histc(hist_tensor, bins=bins)
        hist_edges = torch.linspace(start=ht_min, end=ht_max, steps=bins + 1, dtype=torch.float32)

        # Parameter for the add_histogram_raw function of SummaryWriter
        hist_params = dict(
            tag=hist_name,
            min=ht_min,
            max=ht_max,
            num=len(hist_tensor),
            sum=float(hist_tensor.sum()),
            sum_squares=float(torch.sum(hist_tensor**2)),
            bucket_limits=hist_edges[1:].tolist(),
            bucket_counts=hist_counts.tolist(),
            global_step=self._iter,
        )
        self._histograms.append(hist_params)

    def history(self, name):
        """
        Returns:
            HistoryBuffer: the scalar history for name
        """
        ret = self._history.get(name, None)
        if ret is None:
            raise KeyError("No history metric available for {}!".format(name))
        return ret

    def histories(self):
        """
        Returns:
            dict[name -> HistoryBuffer]: the HistoryBuffer for all scalars
        """
        return self._history

    def latest(self):
        """
        Returns:
            dict[str -> (float, int)]: mapping from the name of each scalar to the most
                recent value and the iteration number its added.
        """
        return self._latest_scalars

    def latest_with_smoothing_hint(self, window_size=20):
        """
        Similar to :meth:`latest`, but the returned values
        are either the un-smoothed original latest value,
        or a median of the given window_size,
        depend on whether the smoothing_hint is True.

        This provides a default behavior that other writers can use.

        Note: All scalars saved in the past `window_size` iterations are used for smoothing.
        This is different from the `window_size` definition in HistoryBuffer.
        Use :meth:`get_history_window_size` to get the `window_size` used in HistoryBuffer.
        """
        result = {}
        for k, (v, itr) in self._latest_scalars.items():
            result[k] = (
                (
                    self._history[k].median(self.count_samples(k, window_size))
                    if self._smoothing_hints[k]
                    else v
                ),
                itr,
            )
        return result

    def count_samples(self, name, window_size=20):
        """
        Return the number of samples logged in the past `window_size` iterations.
        """
        samples = 0
        data = self._history[name].values()
        for _, iter_ in reversed(data):
            if iter_ > data[-1][1] - window_size:
                samples += 1
            else:
                break
        return samples

    def smoothing_hints(self):
        """
        Returns:
            dict[name -> bool]: the user-provided hint on whether the scalar
                is noisy and needs smoothing.
        """
        return self._smoothing_hints

    def step(self):
        """
        User should either: (1) Call this function to increment storage.iter when needed. Or
        (2) Set `storage.iter` to the correct iteration number before each iteration.

        The storage will then be able to associate the new data with an iteration number.
        """
        self._iter += 1

    @property
    def iter(self):
        """
        Returns:
            int: The current iteration number. When used together with a trainer,
                this is ensured to be the same as trainer.iter.
        """
        return self._iter

    @iter.setter
    def iter(self, val):
        self._iter = int(val)

    @property
    def iteration(self):
        # for backward compatibility
        return self._iter

    def __enter__(self):
        _CURRENT_STORAGE_STACK.append(self)
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        assert _CURRENT_STORAGE_STACK[-1] == self
        _CURRENT_STORAGE_STACK.pop()

    @contextmanager
    def name_scope(self, name):
        """
        Yields:
            A context within which all the events added to this storage
            will be prefixed by the name scope.
        """
        old_prefix = self._current_prefix
        self._current_prefix = name.rstrip("/") + "/"
        yield
        self._current_prefix = old_prefix

    def clear_images(self):
        """
        Delete all the stored images for visualization. This should be called
        after images are written to tensorboard.
        """
        self._vis_data = []

    def clear_histograms(self):
        """
        Delete all the stored histograms for visualization.
        This should be called after histograms are written to tensorboard.
        """
        self._histograms = []


==> supp/code/DiffusionLane/unlanedet/utils/file_io.py <==
# Copyright (c) Facebook, Inc. and its affiliates.
from iopath.common.file_io import HTTPURLHandler, OneDrivePathHandler, PathHandler
from iopath.common.file_io import PathManager as PathManagerBase

__all__ = ["PathManager", "PathHandler"]


PathManager = PathManagerBase()
"""
This is a detectron2 project-specific PathManager.
We try to stay away from global PathManager in fvcore as it
introduces potential conflicts among other libraries.
"""


class Detectron2Handler(PathHandler):
    """
    Resolve anything that's hosted under detectron2's namespace.
    """

    PREFIX = "detectron2://"
    S3_DETECTRON2_PREFIX = "https://dl.fbaipublicfiles.com/detectron2/"

    def _get_supported_prefixes(self):
        return [self.PREFIX]

    def _get_local_path(self, path, **kwargs):
        name = path[len(self.PREFIX) :]
        return PathManager.get_local_path(self.S3_DETECTRON2_PREFIX + name, **kwargs)

    def _open(self, path, mode="r", **kwargs):
        return PathManager.open(
            self.S3_DETECTRON2_PREFIX + path[len(self.PREFIX) :], mode, **kwargs
        )


PathManager.register_handler(HTTPURLHandler())
PathManager.register_handler(OneDrivePathHandler())
PathManager.register_handler(Detectron2Handler())

==> supp/code/DiffusionLane/unlanedet/utils/logger.py <==
import atexit
import functools
import logging
import os
import sys
import time
from collections import Counter
import torch
from tabulate import tabulate
from termcolor import colored

from .file_io import PathManager

D2_LOG_BUFFER_SIZE_KEY: str = "D2_LOG_BUFFER_SIZE"

DEFAULT_LOG_BUFFER_SIZE: int = 1024 * 1024  # 1MB


class _ColorfulFormatter(logging.Formatter):
    def __init__(self, *args, **kwargs):
        self._root_name = kwargs.pop("root_name") + "."
        self._abbrev_name = kwargs.pop("abbrev_name", "")
        if len(self._abbrev_name):
            self._abbrev_name = self._abbrev_name + "."
        super(_ColorfulFormatter, self).__init__(*args, **kwargs)

    def formatMessage(self, record):
        record.name = record.name.replace(self._root_name, self._abbrev_name)
        log = super(_ColorfulFormatter, self).formatMessage(record)
        if record.levelno == logging.WARNING:
            prefix = colored("WARNING", "red", attrs=["blink"])
        elif record.levelno == logging.ERROR or record.levelno == logging.CRITICAL:
            prefix = colored("ERROR", "red", attrs=["blink", "underline"])
        else:
            return log
        return prefix + " " + log


@functools.lru_cache()  # so that calling setup_logger multiple times won't add many handlers
def setup_logger(
    output=None,
    distributed_rank=0,
    *,
    color=True,
    name="unlanedet",
    abbrev_name=None,
    enable_propagation: bool = False,
    configure_stdout: bool = True
):
    """
    Initialize the unlanedet logger and set its verbosity level to "DEBUG".

    Args:
        output (str): a file name or a directory to save log. If None, will not save log file.
            If ends with ".txt" or ".log", assumed to be a file name.
            Otherwise, logs will be saved to `output/log.txt`.
        name (str): the root module name of this logger
        abbrev_name (str): an abbreviation of the module, to avoid long names in logs.
            Set to "" to not log the root module in logs.
            By default, will abbreviate "unlanedet" to "d2" and leave other
            modules unchanged.
        enable_propagation (bool): whether to propagate logs to the parent logger.
        configure_stdout (bool): whether to configure logging to stdout.


    Returns:
        logging.Logger: a logger
    """
    logger = logging.getLogger(name)
    logger.setLevel(logging.DEBUG)
    logger.propagate = enable_propagation

    if abbrev_name is None:
        abbrev_name = "Ld" if name == "unlanedet" else name

    plain_formatter = logging.Formatter(
        "[%(asctime)s] %(name)s %(levelname)s: %(message)s", datefmt="%m/%d %H:%M:%S"
    )
    # stdout logging: master only
    if configure_stdout and distributed_rank == 0:
        ch = logging.StreamHandler(stream=sys.stdout)
        ch.setLevel(logging.DEBUG)
        if color:
            formatter = _ColorfulFormatter(
                colored("[%(asctime)s %(name)s]: ", "green") + "%(message)s",
                datefmt="%m/%d %H:%M:%S",
                root_name=name,
                abbrev_name=str(abbrev_name),
            )
        else:
            formatter = plain_formatter
        ch.setFormatter(formatter)
        logger.addHandler(ch)

    # file logging: all workers
    if output is not None:
        if output.endswith(".txt") or output.endswith(".log"):
            filename = output
        else:
            filename = os.path.join(output, "log.txt")
        if distributed_rank > 0:
            filename = filename + ".rank{}".format(distributed_rank)
        PathManager.mkdirs(os.path.dirname(filename))

        fh = logging.StreamHandler(_cached_log_stream(filename))
        fh.setLevel(logging.DEBUG)
        fh.setFormatter(plain_formatter)
        logger.addHandler(fh)

    return logger


# cache the opened file object, so that different calls to `setup_logger`
# with the same file name can safely write to the same file.
@functools.lru_cache(maxsize=None)
def _cached_log_stream(filename):
    # use 1K buffer if writing to cloud storage
    io = PathManager.open(filename, "a", buffering=_get_log_stream_buffer_size(filename))
    atexit.register(io.close)
    return io


def _get_log_stream_buffer_size(filename: str) -> int:
    if "://" not in filename:
        # Local file, no extra caching is necessary
        return -1
    # Remote file requires a larger cache to avoid many small writes.
    if D2_LOG_BUFFER_SIZE_KEY in os.environ:
        return int(os.environ[D2_LOG_BUFFER_SIZE_KEY])
    return DEFAULT_LOG_BUFFER_SIZE


"""
Below are some other convenient logging methods.
They are mainly adopted from
https://github.com/abseil/abseil-py/blob/master/absl/logging/__init__.py
"""


def _find_caller():
    """
    Returns:
        str: module name of the caller
        tuple: a hashable key to be used to identify different callers
    """
    frame = sys._getframe(2)
    while frame:
        code = frame.f_code
        if os.path.join("utils", "logger.") not in code.co_filename:
            mod_name = frame.f_globals["__name__"]
            if mod_name == "__main__":
                mod_name = "unlanedet"
            return mod_name, (code.co_filename, frame.f_lineno, code.co_name)
        frame = frame.f_back


_LOG_COUNTER = Counter()
_LOG_TIMER = {}


def log_first_n(lvl, msg, n=1, *, name=None, key="caller"):
    """
    Log only for the first n times.

    Args:
        lvl (int): the logging level
        msg (str):
        n (int):
        name (str): name of the logger to use. Will use the caller's module by default.
        key (str or tuple[str]): the string(s) can be one of "caller" or
            "message", which defines how to identify duplicated logs.
            For example, if called with `n=1, key="caller"`, this function
            will only log the first call from the same caller, regardless of
            the message content.
            If called with `n=1, key="message"`, this function will log the
            same content only once, even if they are called from different places.
            If called with `n=1, key=("caller", "message")`, this function
            will not log only if the same caller has logged the same message before.
    """
    if isinstance(key, str):
        key = (key,)
    assert len(key) > 0

    caller_module, caller_key = _find_caller()
    hash_key = ()
    if "caller" in key:
        hash_key = hash_key + caller_key
    if "message" in key:
        hash_key = hash_key + (msg,)

    _LOG_COUNTER[hash_key] += 1
    if _LOG_COUNTER[hash_key] <= n:
        logging.getLogger(name or caller_module).log(lvl, msg)


def log_every_n(lvl, msg, n=1, *, name=None):
    """
    Log once per n times.

    Args:
        lvl (int): the logging level
        msg (str):
        n (int):
        name (str): name of the logger to use. Will use the caller's module by default.
    """
    caller_module, key = _find_caller()
    _LOG_COUNTER[key] += 1
    if n == 1 or _LOG_COUNTER[key] % n == 1:
        logging.getLogger(name or caller_module).log(lvl, msg)


def log_every_n_seconds(lvl, msg, n=1, *, name=None):
    """
    Log no more than once per n seconds.

    Args:
        lvl (int): the logging level
        msg (str):
        n (int):
        name (str): name of the logger to use. Will use the caller's module by default.
    """
    caller_module, key = _find_caller()
    last_logged = _LOG_TIMER.get(key, None)
    current_time = time.time()
    if last_logged is None or current_time - last_logged >= n:
        logging.getLogger(name or caller_module).log(lvl, msg)
        _LOG_TIMER[key] = current_time


def create_small_table(small_dict):
    """
    Create a small table using the keys of small_dict as headers. This is only
    suitable for small dictionaries.

    Args:
        small_dict (dict): a result dictionary of only a few items.

    Returns:
        str: the table as a string.
    """
    keys, values = tuple(zip(*small_dict.items()))
    table = tabulate(
        [values],
        headers=keys,
        tablefmt="pipe",
        floatfmt=".3f",
        stralign="center",
        numalign="center",
    )
    return table


def _log_api_usage(identifier: str):
    """
    Internal function used to log the usage of different unlanedet components
    inside facebook's infra.
    """
    torch._C._log_api_usage_once("unlanedet." + identifier)


==> supp/code/DiffusionLane/unlanedet/utils/registry.py <==
from typing import Any
import pydoc

def locate(name: str) -> Any:
    """
    Locate and return an object ``x`` using an input string ``{x.__module__}.{x.__qualname__}``,
    such as "module.submodule.class_name".

    Raise Exception if it cannot be found.
    """
    obj = pydoc.locate(name)

    # Some cases (e.g. torch.optim.sgd.SGD) not handled correctly
    # by pydoc.locate. Try a private function from hydra.
    if obj is None:
        try:
            # from hydra.utils import get_method - will print many errors
            from hydra.utils import _locate
        except ImportError as e:
            raise ImportError(f"Cannot dynamically locate object {name}!") from e
        else:
            obj = _locate(name)  # it raises if fails

    return obj

def _convert_target_to_string(t: Any) -> str:
    """
    Inverse of ``locate()``.

    Args:
        t: any object with ``__module__`` and ``__qualname__``
    """
    module, qualname = t.__module__, t.__qualname__

    # Compress the path to this object, e.g. ``module.submodule._impl.class``
    # may become ``module.submodule.class``, if the later also resolves to the same
    # object. This simplifies the string, and also is less affected by moving the
    # class implementation.
    module_parts = module.split(".")
    for k in range(1, len(module_parts)):
        prefix = ".".join(module_parts[:k])
        candidate = f"{prefix}.{qualname}"
        try:
            if locate(candidate) is t:
                return candidate
        except ImportError:
            pass
    return f"{module}.{qualname}"
